Three-loop contributions to the $\rho$ parameter and iterated integrals of modular forms

We compute fully analytic results for the three-loop diagrams involving two different massive quark flavours contributing to the $\rho$ parameter in the Standard Model. We find that the results involve exactly the same class of functions that appears in the well-known sunrise and banana graphs, namely elliptic polylogarithms and iterated integrals of modular forms. Using recent developments in the understanding of these functions, we analytically continue all the iterated integrals of modular forms to all regions of the parameter space, and in each region we obtain manifestly real and fast-converging series expansions for these functions.

==> anc/Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     45035,       1108]
NotebookOptionsPosition[     41089,       1039]
NotebookOutlinePosition[     41443,       1055]
CellTagsIndexPosition[     41400,       1052]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"This", " ", "notebook", " ", "requires", " ", "HPL", " ", 
   RowBox[{"package", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.784233186623044*^9, 3.78423320255637*^9}, {
  3.784384975510853*^9, 
  3.784384983340892*^9}},ExpressionUUID->"b287db98-ab55-40f1-bcde-\
792e4b94b0ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7842332191396017`*^9, 3.7842332225189743`*^9}},
 ExpressionUUID -> "1854ffcd-49e9-42be-9e99-4da5fbf617b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "HPL`"}]], "Input",
 CellChangeTimes->{{3.784389145762802*^9, 3.784389150364626*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"80a8dbb3-a747-4840-9474-aaf01792ecff"],

Cell[CellGroupData[{

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{
  3.7843891515892277`*^9, 3.784444970297176*^9, 3.784453065127914*^9, 
   3.7844544987225657`*^9, 3.784456502301525*^9, 3.784456546812739*^9, 
   3.784456746275622*^9, {3.78445688304777*^9, 3.78445689275182*^9}, 
   3.7845493865106173`*^9, 3.7845526420064373`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4f02ce32-6e64-47fc-a0af-bf1f140751e5"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{
  3.7843891515892277`*^9, 3.784444970297176*^9, 3.784453065127914*^9, 
   3.7844544987225657`*^9, 3.784456502301525*^9, 3.784456546812739*^9, 
   3.784456746275622*^9, {3.78445688304777*^9, 3.78445689275182*^9}, 
   3.7845493865106173`*^9, 3.784552642170046*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"018a7707-84a0-41d2-8ca3-b680f7d55d02"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{
  3.7843891515892277`*^9, 3.784444970297176*^9, 3.784453065127914*^9, 
   3.7844544987225657`*^9, 3.784456502301525*^9, 3.784456546812739*^9, 
   3.784456746275622*^9, {3.78445688304777*^9, 3.78445689275182*^9}, 
   3.7845493865106173`*^9, 3.784552642504909*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0fb4935e-a6d5-4699-802b-8270e3e42178"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.7843891515892277`*^9, 3.784444970297176*^9, 3.784453065127914*^9, 
   3.7844544987225657`*^9, 3.784456502301525*^9, 3.784456546812739*^9, 
   3.784456746275622*^9, {3.78445688304777*^9, 3.78445689275182*^9}, 
   3.7845493865106173`*^9, 3.7845526426219597`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"44e76f06-1507-4766-8f19-b1c545169fcf"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.7843891515892277`*^9, 3.784444970297176*^9, 3.784453065127914*^9, 
   3.7844544987225657`*^9, 3.784456502301525*^9, 3.784456546812739*^9, 
   3.784456746275622*^9, {3.78445688304777*^9, 3.78445689275182*^9}, 
   3.7845493865106173`*^9, 3.784552643363916*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0f3f9f4f-1b3d-4b8e-8e0b-401e3658a780"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{
  3.7843891515892277`*^9, 3.784444970297176*^9, 3.784453065127914*^9, 
   3.7844544987225657`*^9, 3.784456502301525*^9, 3.784456546812739*^9, 
   3.784456746275622*^9, {3.78445688304777*^9, 3.78445689275182*^9}, 
   3.7845493865106173`*^9, 3.7845526434890823`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1d975cc0-799d-4d81-86f9-f8248eddcfae"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{
  3.7843891515892277`*^9, 3.784444970297176*^9, 3.784453065127914*^9, 
   3.7844544987225657`*^9, 3.784456502301525*^9, 3.784456546812739*^9, 
   3.784456746275622*^9, {3.78445688304777*^9, 3.78445689275182*^9}, 
   3.7845493865106173`*^9, 3.784552643495294*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"31c06d25-9a59-4e43-ac6a-1724a8cf2a73"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\</MastersAndRho.m\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\</toQExpand.m\>\""}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.784233341886979*^9, 3.7842333421928263`*^9}, {
   3.784234325548551*^9, 3.784234367157201*^9}, 3.784444974181717*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"c575cbfc-6cf1-4ab4-b2a1-e97eca34af1a"],

Cell[CellGroupData[{

Cell["Master Integrals evaluation", "Section",
 CellChangeTimes->{{3.784233178971052*^9, 
  3.784233183923461*^9}},ExpressionUUID->"a2282f67-ce58-4cd5-8b85-\
7555718dbef3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "It", " ", "is", " ", "possible", " ", "to", " ", "obtain", " ", "the", 
    " ", "analytic", " ", "expression", " ", "for", " ", "the", " ", 
    "elliptic", " ", "master", " ", "integrals", " ", "using", " ", "the", 
    " ", "following", " ", "function", " ", "master", "#Fam", 
    RowBox[{
     RowBox[{"(", "AorB", ")"}], "[", 
     RowBox[{"region", ",", "t"}], "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{"where", " ", "#"}], "=", "8"}], ",", "9", ",", 
   RowBox[{
    RowBox[{"10", " ", "and", " ", "region"}], "=", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", 
   "6."}], "*)"}]], "Input",
 CellChangeTimes->{{3.7843851061527643`*^9, 
  3.78438525513428*^9}},ExpressionUUID->"20dd6cc8-0941-4e32-b47b-\
8e530b2fd80a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Example", ":"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7843852587232237`*^9, 
  3.7843852646202517`*^9}},ExpressionUUID->"ba23d872-031b-4900-be5a-\
547c935bcd46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"master8FamA", "[", 
  RowBox[{"6", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.7843851574039383`*^9, 3.784385168000461*^9}, {
  3.784452984806134*^9, 3.784452990182748*^9}},
 ExpressionUUID -> "58cc4f0b-c5d5-48a2-a3b9-3802d5a4883b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"psi1", "[", 
   RowBox[{"6", ",", "t"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"40", " ", 
     RowBox[{"IAB", "[", 
      RowBox[{"1", ",", 
       RowBox[{"EisensteinB", "[", 
        RowBox[{"3", ",", "6", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"EisensteinA", "[", 
        RowBox[{"2", ",", "6", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"tau", "[", 
        RowBox[{"6", ",", "t"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"IAB", "[", 
      RowBox[{"1", ",", 
       RowBox[{"EisensteinB", "[", 
        RowBox[{"3", ",", "6", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"EisensteinA", "[", 
        RowBox[{"2", ",", "6", ",", "0", ",", "2"}], "]"}], ",", 
       RowBox[{"tau", "[", 
        RowBox[{"6", ",", "t"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"IAB", "[", 
      RowBox[{"1", ",", 
       RowBox[{"EisensteinB", "[", 
        RowBox[{"3", ",", "6", ",", "3", ",", "1"}], "]"}], ",", 
       RowBox[{"EisensteinA", "[", 
        RowBox[{"2", ",", "6", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"tau", "[", 
        RowBox[{"6", ",", "t"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"IAB", "[", 
      RowBox[{"1", ",", 
       RowBox[{"EisensteinB", "[", 
        RowBox[{"3", ",", "6", ",", "3", ",", "1"}], "]"}], ",", 
       RowBox[{"EisensteinA", "[", 
        RowBox[{"2", ",", "6", ",", "0", ",", "2"}], "]"}], ",", 
       RowBox[{"tau", "[", 
        RowBox[{"6", ",", "t"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"IAB", "[", 
      RowBox[{"1", ",", 
       RowBox[{"EisensteinB", "[", 
        RowBox[{"3", ",", "6", ",", "3", ",", "2"}], "]"}], ",", 
       RowBox[{"EisensteinA", "[", 
        RowBox[{"2", ",", "6", ",", "0", ",", "1"}], "]"}], ",", 
       RowBox[{"tau", "[", 
        RowBox[{"6", ",", "t"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"IAB", "[", 
      RowBox[{"1", ",", 
       RowBox[{"EisensteinB", "[", 
        RowBox[{"3", ",", "6", ",", "3", ",", "2"}], "]"}], ",", 
       RowBox[{"EisensteinA", "[", 
        RowBox[{"2", ",", "6", ",", "0", ",", "2"}], "]"}], ",", 
       RowBox[{"tau", "[", 
        RowBox[{"6", ",", "t"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"tau", "[", 
      RowBox[{"6", ",", "t"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"Zeta", "[", "3", "]"}], "\[Pi]"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.784385168305605*^9, 3.784385268919636*^9, 
  3.784452991109133*^9, 3.784453071268405*^9, 3.784456510319056*^9, 
  3.784456550902235*^9, 3.784550360666123*^9},
 ExpressionUUID -> "9f6fe94c-c1d2-4d55-a036-515ac487a308"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"master9FamB", "[", 
  RowBox[{"1", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.784385272977992*^9, 3.784385285744481*^9}, {
  3.784452996134109*^9, 3.784453005685789*^9}},
 ExpressionUUID -> "509be88f-cf9a-4d98-a06b-e60c676dfba9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       FractionBox["1", "t"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "t"]}], ")"}], " ", 
     RowBox[{"psi1", "[", 
      RowBox[{"1", ",", 
       FractionBox["1", "t"]}], "]"}]}]], 
   RowBox[{"24", " ", "t", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]", " ", 
       RowBox[{"Cl", "[", 
        RowBox[{"2", ",", 
         FractionBox["\[Pi]", "3"]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
         RowBox[{"EisensteinA", "[", 
          RowBox[{"2", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
         RowBox[{"EisensteinA", "[", 
          RowBox[{"2", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
         RowBox[{"EisensteinA", "[", 
          RowBox[{"2", ",", "6", ",", "2", ",", "0"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
         RowBox[{"EisensteinA", "[", 
          RowBox[{"2", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
         RowBox[{"EisensteinA", "[", 
          RowBox[{"2", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
         RowBox[{"EisensteinA", "[", 
          RowBox[{"2", ",", "6", ",", "2", ",", "0"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "2", ",", "3"}], "]"}], ",", 
         RowBox[{"EisensteinA", "[", 
          RowBox[{"2", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "2", ",", "3"}], "]"}], ",", 
         RowBox[{"EisensteinA", "[", 
          RowBox[{"2", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "2", ",", "3"}], "]"}], ",", 
         RowBox[{"EisensteinA", "[", 
          RowBox[{"2", ",", "6", ",", "2", ",", "0"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}], " ", 
       RowBox[{"Log", "[", "3", "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}], " ", 
       RowBox[{"Log", "[", "3", "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"IAB", "[", 
        RowBox[{
         RowBox[{"EisensteinA", "[", 
          RowBox[{"3", ",", "6", ",", "2", ",", "3"}], "]"}], ",", 
         RowBox[{"tau", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "t"]}], "]"}]}], "]"}], " ", 
       RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}]}], "-", 
  RowBox[{
   RowBox[{"phi1", "[", 
    RowBox[{"1", ",", 
     FractionBox["1", "t"]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "27"], "+", 
     RowBox[{"16", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"2", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"2", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"2", ",", "6", ",", "2", ",", "0"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"2", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"2", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"2", ",", "6", ",", "2", ",", "0"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"40", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "2", ",", "3"}], "]"}], ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"2", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"40", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "2", ",", "3"}], "]"}], ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"2", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}]}], "-", 
     RowBox[{"40", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "2", ",", "3"}], "]"}], ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"2", ",", "6", ",", "2", ",", "0"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"ImH", "[", 
        RowBox[{"0", ",", "1", ",", "1", ",", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], 
        "]"}]}], "\[Pi]"], "-", 
     RowBox[{"8", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "1", ",", "0"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}], " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "1", ",", "3"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}], " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"IAB", "[", 
       RowBox[{"1", ",", 
        RowBox[{"EisensteinA", "[", 
         RowBox[{"3", ",", "6", ",", "2", ",", "3"}], "]"}], ",", 
        RowBox[{"tau", "[", 
         RowBox[{"1", ",", 
          FractionBox["1", "t"]}], "]"}]}], "]"}], " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Cl", "[", 
       RowBox[{"2", ",", 
        FractionBox["\[Pi]", "3"]}], "]"}], " ", 
      RowBox[{"tau", "[", 
       RowBox[{"1", ",", 
        FractionBox["1", "t"]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.78438528013308*^9, 3.784385286290329*^9}, {
   3.784453000785527*^9, 3.784453006077177*^9}, 3.7844530722420673`*^9, 
   3.784456512973405*^9, 3.784456551673326*^9, 3.784550362034068*^9},
 ExpressionUUID -> "b19ab7a3-07e8-4457-a95d-00b59380f5a8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "master", " ", "integrals", " ", "can", " ", "be", " ", 
   "evaluated", " ", "using", " ", "the", " ", "function", " ", 
   RowBox[{
    RowBox[{"Evaluation", "[", "master_", "]"}], "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7843857958447037`*^9, 3.784385856837723*^9}, {
  3.784385984281032*^9, 3.784385995803534*^9}, {3.784399753507803*^9, 
  3.784399890797799*^9}, {3.784550376784264*^9, 3.7845503824723787`*^9}},
 ExpressionUUID -> "0452a15b-f856-4b87-b3d7-df3439535c81"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Example", ":"}], "*)"}]], "Input",
 CellChangeTimes->{{3.784385858383964*^9, 3.784385868931199*^9}},
 ExpressionUUID -> "7298a842-85e4-436e-a483-4ff5ae63227d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t0", "=", "1.3"}], ";"}]], "Input",
 CellChangeTimes->{{3.784233300481268*^9, 3.784233314739797*^9}, {
   3.784279955999999*^9, 3.7842799561540213`*^9}, {3.78431922714336*^9, 
   3.784319227703905*^9}, {3.784319263001259*^9, 3.78431926333337*^9}, {
   3.784319332116906*^9, 3.784319332484967*^9}, {3.7843193732189198`*^9, 
   3.784319385851508*^9}, {3.784319922949564*^9, 3.784319923553801*^9}, {
   3.784320152515408*^9, 3.7843201526836033`*^9}, {3.784320235860004*^9, 
   3.784320235956785*^9}, {3.784320278518589*^9, 3.784320278610074*^9}, {
   3.784320642050681*^9, 3.7843206429775143`*^9}, 3.784320695866117*^9, 
   3.7843207547678957`*^9, {3.784385412368784*^9, 3.784385413533239*^9}, {
   3.784549393629765*^9, 3.7845494140261393`*^9}, {3.784549468497332*^9, 
   3.784549513431122*^9}, {3.784549556049323*^9, 3.784549558601231*^9}, {
   3.784549654950047*^9, 3.784549681143447*^9}, {3.784549857671582*^9, 
   3.7845498586403627`*^9}, {3.784550040988337*^9, 3.784550041844409*^9}, {
   3.784550230901244*^9, 3.7845502315412493`*^9}, {3.784550428311054*^9, 
   3.784550428878613*^9}},
 ExpressionUUID -> "36ec478b-c8b5-4e6a-b609-e1407b5bfc42"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Evaluation", "[", 
  RowBox[{"master9FamA", "[", "t0", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Evaluation", "[", 
  RowBox[{"master9FamB", "[", 
   RowBox[{"1", "/", "t0"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.784454469925473*^9, 3.7844544793960943`*^9}, {
  3.784454515006462*^9, 3.784454528785899*^9}, {3.784454617091988*^9, 
  3.784454627089286*^9}, {3.784454720685012*^9, 3.784454750397237*^9}, {
  3.784454826072566*^9, 3.784454826319551*^9}, {3.784454971100843*^9, 
  3.784454979919886*^9}, {3.7844550288147783`*^9, 3.7844550290720243`*^9}, {
  3.784455114464623*^9, 3.784455129433029*^9}, {3.784455210549872*^9, 
  3.784455230609621*^9}, {3.784457070837016*^9, 3.7844570743779373`*^9}, {
  3.7845495634460163`*^9, 3.784549566493812*^9}, {3.784549765451344*^9, 
  3.7845497668147697`*^9}, {3.784549947936504*^9, 3.784549971253276*^9}, {
  3.7845501336730413`*^9, 3.784550134850439*^9}, {3.7845503315144978`*^9, 
  3.784550333498345*^9}, {3.7845505244639177`*^9, 3.78455052644796*^9}},
 ExpressionUUID -> "73c4f4b1-034b-464b-8651-ecf75f414b3f"],

Cell[BoxData[
 RowBox[{"1.5856594140174793`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.6010032845288618`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.784454480049309*^9, 3.7844545291233377`*^9}, {
   3.784454584666992*^9, 3.784454627607753*^9}, {3.7844547347844*^9, 
   3.784454750877419*^9}, {3.7844548093336363`*^9, 3.7844548266611757`*^9}, {
   3.784454973522902*^9, 3.784454980370075*^9}, 3.78445502953503*^9, {
   3.784455117688518*^9, 3.784455129894611*^9}, {3.78445522325609*^9, 
   3.784455230977291*^9}, 3.7844562008297243`*^9, 3.78445651899757*^9, 
   3.784456559481505*^9, 3.78445675482479*^9, 3.784457078365644*^9, {
   3.784549401596108*^9, 3.784549416112111*^9}, {3.7845494709399014`*^9, 
   3.784549515109138*^9}, 3.7845495681406927`*^9, 3.784549683017969*^9, 
   3.784549767433092*^9, 3.784549863431427*^9, {3.784549951312229*^9, 
   3.784549972113839*^9}, 3.7845500435779676`*^9, 3.784550135289836*^9, 
   3.784550234745092*^9, 3.784550334236741*^9, 3.784550430498583*^9, 
   3.78455052844133*^9},
 ExpressionUUID -> "318b5823-388c-491a-84a9-cf0673a98ab2"],

Cell[BoxData[
 RowBox[{"1.5856594140174793`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.6010032845288618`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.784454480049309*^9, 3.7844545291233377`*^9}, {
   3.784454584666992*^9, 3.784454627607753*^9}, {3.7844547347844*^9, 
   3.784454750877419*^9}, {3.7844548093336363`*^9, 3.7844548266611757`*^9}, {
   3.784454973522902*^9, 3.784454980370075*^9}, 3.78445502953503*^9, {
   3.784455117688518*^9, 3.784455129894611*^9}, {3.78445522325609*^9, 
   3.784455230977291*^9}, 3.7844562008297243`*^9, 3.78445651899757*^9, 
   3.784456559481505*^9, 3.78445675482479*^9, 3.784457078365644*^9, {
   3.784549401596108*^9, 3.784549416112111*^9}, {3.7845494709399014`*^9, 
   3.784549515109138*^9}, 3.7845495681406927`*^9, 3.784549683017969*^9, 
   3.784549767433092*^9, 3.784549863431427*^9, {3.784549951312229*^9, 
   3.784549972113839*^9}, 3.7845500435779676`*^9, 3.784550135289836*^9, 
   3.784550234745092*^9, 3.784550334236741*^9, 3.784550430498583*^9, 
   3.784550528764495*^9},
 ExpressionUUID -> "318b5823-388c-491a-84a9-cf0673a98ab2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Evaluation of the three-loop corrections to the rho parameter\
\>", "Section",
 CellChangeTimes->{{3.784233594275284*^9, 
  3.784233624873439*^9}},ExpressionUUID->"52e63894-09c4-4485-867e-\
d1c35eb06b85"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "It", " ", "is", " ", "possible", " ", "to", " ", "obtain", " ", "the", 
    " ", "analytic", " ", "expression", " ", "for", " ", "the", " ", 
    "contribution", " ", "of", " ", "the", " ", "elliptic", " ", "master", 
    " ", "integrals", " ", "to", " ", "the", " ", "three"}], "-", 
   RowBox[{
   "loop", " ", "corrections", " ", "to", " ", "the", " ", "rho", " ", 
    "parameter", "\[IndentingNewLine]", "  ", "using", " ", "the", " ", 
    "function", " ", 
    RowBox[{
     RowBox[{"del2Ell", "[", "t", "]"}], "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.784234557016974*^9, 3.784234571689878*^9}, {
   3.78439862196388*^9, 3.784398729098694*^9}, {3.784398798009818*^9, 
   3.784398831707583*^9}, {3.784550399585471*^9, 3.784550409098063*^9}, 
   3.784554054542912*^9},ExpressionUUID->"8b6e3fa7-9afb-48d5-a9f4-\
3cbec825a1c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"del2Ell", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.784279237447884*^9, 3.784279331655559*^9}, {
   3.784279368220793*^9, 3.784279396849842*^9}, 3.78427958162495*^9, {
   3.784279715950882*^9, 3.784279776460472*^9}, {3.784280002339266*^9, 
   3.784280177412568*^9}, {3.7843166796305647`*^9, 3.784316702329815*^9}, {
   3.7843179112387733`*^9, 3.78431791338139*^9}, {3.784318937950762*^9, 
   3.7843189415192947`*^9}, {3.784319016558485*^9, 3.784319017165738*^9}, 
   3.784319166298274*^9, 3.78432091767721*^9, 3.784321333935109*^9, {
   3.7843244150577307`*^9, 3.784324439006423*^9}, {3.7843246567531557`*^9, 
   3.784324664944879*^9}, {3.78437910608286*^9, 3.784379111489006*^9}, {
   3.7843985673301764`*^9, 3.7843985837625103`*^9}, {3.78439883456824*^9, 
   3.784398842040594*^9}, {3.784456762816495*^9, 3.784456762972752*^9}},
 ExpressionUUID -> "ac781c30-a59e-4ffd-be07-a14e7df759cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "12"], " ", "cf", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "cf"}], "-", "nc"}], ")"}], " ", "nc", " ", 
   RowBox[{"master10A", "[", "t", "]"}]}], "+", 
  RowBox[{"cf", " ", "nc", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "cf"}], "-", "nc"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "t"}], ")"}], " ", "t"}], 
      RowBox[{"144", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "t"}], ")"}], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "-", 
         RowBox[{"28", " ", "t"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], 
      RowBox[{"108", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"]}]]}], ")"}], " ", 
   RowBox[{"master8A", "[", "t", "]"}]}], "+", 
  RowBox[{"cf", " ", "nc", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "cf"}], "-", "nc"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "t"}], ")"}], " ", "t"}], 
       RowBox[{"144", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "t"}], ")"}], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "-", 
         RowBox[{"36", " ", "t"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], 
      RowBox[{"108", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}], ")"}], " ", 
   RowBox[{"master9A", "[", "t", "]"}]}], "+", 
  RowBox[{"t", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "12"], " ", "cf", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "cf"}], "-", "nc"}], ")"}], " ", "nc", " ", 
      RowBox[{"master10B", "[", "t", "]"}]}], "+", 
     RowBox[{"cf", " ", "nc", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            FractionBox["5", 
             SuperscriptBox["t", "2"]], "-", 
            FractionBox["28", "t"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            FractionBox["1", "t"]}], ")"}]}], 
         RowBox[{"108", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", "t"]}], ")"}], "2"], " ", "t"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "cf"}], "-", "nc"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            FractionBox["1", "t"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            FractionBox["1", "t"]}], ")"}]}], 
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["1", "t"]}], ")"}], " ", "t"}]]}], ")"}], " ", 
      RowBox[{"master8B", "[", "t", "]"}]}], "+", 
     RowBox[{"cf", " ", "nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27"}], "+", 
             FractionBox["7", 
              SuperscriptBox["t", "2"]], "-", 
             FractionBox["36", "t"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             FractionBox["1", "t"]}], ")"}]}], 
          RowBox[{"108", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             FractionBox["1", "t"]}], ")"}], " ", "t"}]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "cf"}], "-", "nc"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "13"}], "+", 
            FractionBox["1", "t"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            FractionBox["1", "t"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            FractionBox["1", "t"]}], ")"}]}], 
         RowBox[{"144", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["1", "t"]}], ")"}], " ", "t"}]]}], ")"}], " ", 
      RowBox[{"master9B", "[", "t", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.784279238189237*^9, 3.784279251082197*^9}, {
   3.784279317408223*^9, 3.784279334162258*^9}, {3.7842793860213547`*^9, 
   3.784279399250251*^9}, 3.784279584707614*^9, {3.784279718858343*^9, 
   3.784279779423088*^9}, {3.784280009764842*^9, 3.784280180982292*^9}, 
   3.784316709206918*^9, {3.7843167525871162`*^9, 3.7843167731353188`*^9}, 
   3.784317917225336*^9, {3.7843188644457273`*^9, 3.784318892630988*^9}, 
   3.78431894946496*^9, {3.784319021610333*^9, 3.784319035011077*^9}, {
   3.784319065166038*^9, 3.7843190814816437`*^9}, 3.784319170184004*^9, {
   3.784319505903491*^9, 3.784319531178969*^9}, {3.7843195816009617`*^9, 
   3.7843196058427277`*^9}, 3.7843200840383472`*^9, 3.784320166309525*^9, 
   3.784320249314004*^9, 3.784320291722584*^9, 3.78432061653185*^9, 
   3.78432066073743*^9, 3.784320716241745*^9, 3.784320770153473*^9, 
   3.784320923615869*^9, 3.7843212275040073`*^9, 3.784321263836583*^9, {
   3.784321295515442*^9, 3.784321340896408*^9}, 3.784321432847682*^9, 
   3.7843231480227947`*^9, 3.784323242671739*^9, 3.784324202029235*^9, {
   3.784324420149242*^9, 3.7843244435759697`*^9}, {3.7843246739881783`*^9, 
   3.784324693658052*^9}, 3.784324991195662*^9, 3.784325052243782*^9, {
   3.7843788622016582`*^9, 3.784378962155775*^9}, {3.784379026441572*^9, 
   3.784379053425316*^9}, 3.7843790906956367`*^9, {3.784379121691296*^9, 
   3.784379139380727*^9}, 3.784379995528195*^9, 3.784380997531453*^9, {
   3.7843985789101954`*^9, 3.784398584359501*^9}, {3.7843988355365677`*^9, 
   3.784398842871338*^9}, 3.784456764099924*^9, 3.784550480967993*^9},
 ExpressionUUID -> "a7ed526f-8aeb-4a59-9112-09b45eff8708"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "To", " ", "evaluate", " ", "numerically", " ", "the", " ", "three"}], 
    "-", 
    RowBox[{
    "loop", " ", "corrections", " ", "to", " ", "the", " ", "rho", " ", 
     "parameter", " ", "it", " ", "is", " ", "possible", " ", "to", " ", 
     "use", " ", "the", " ", "function", " ", 
     RowBox[{"Evaluation", "[", 
      RowBox[{
       RowBox[{"del2", "[", "t0", "]"}], ",", "nl", ",", "cf", ",", "nc"}], 
      "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nc", " ", "=", " ", 
         RowBox[{"number", " ", "of", " ", "colors"}]}], ",", " ", 
        RowBox[{"cf", "=", 
         FractionBox[
          RowBox[{
           RowBox[{"nc", "^", "2"}], "-", "1"}], 
          RowBox[{"2", "nc"}]]}], ",", " ", 
        RowBox[{"nl", "=", " ", 
         RowBox[{"number", " ", "of", " ", "light", " ", "quarks"}]}]}], 
       ")"}], "."}]}]}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.78439885302559*^9, 3.784399020105834*^9}, {
  3.784399071635111*^9, 3.784399092428657*^9}, {3.7845504425197144`*^9, 
  3.784550445295368*^9}, {3.7845505971390457`*^9, 3.78455060219534*^9}},
 ExpressionUUID -> "9a9e836b-f7f8-4240-9d80-8a1520092c50"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Standard", " ", "Model", " ", "example", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nc", " ", "=", " ", "3"}], ",", " ", 
      RowBox[{"cf", " ", "=", " ", 
       RowBox[{"4", "/", "3"}]}], ",", " ", 
      RowBox[{"nl", " ", "=", " ", "4"}]}], ")"}]}], ":"}], "*)"}]], "Input",
 CellChangeTimes->{{3.784398977855116*^9, 3.784398995883514*^9}, {
  3.784399100541432*^9, 
  3.7843991142525043`*^9}},ExpressionUUID->"46bdd493-e597-4eb6-819c-\
f561d97fd723"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t0", "=", "0.0005`100"}], ";"}]], "Input",
 CellChangeTimes->{{3.7843991255611134`*^9, 3.784399147838521*^9}, {
   3.784552671076722*^9, 3.784552683268813*^9}, {3.784552713935903*^9, 
   3.784552736189434*^9}, {3.784552771679063*^9, 3.7845527730902348`*^9}, 
   3.784554066931118*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"0370e3a6-f4a8-4259-b6de-acfa9dc44ac4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Evaluation", "[", 
  RowBox[{
   RowBox[{"del2", "[", "t0", "]"}], ",", "nl", ",", "cf", ",", "nc"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"nl", "\[Rule]", "4"}]}], "/.", 
   RowBox[{"cf", "\[Rule]", 
    RowBox[{"4", "/", "3"}]}]}], "/.", 
  RowBox[{"nc", "\[Rule]", "3"}]}]}], "Input",
 CellChangeTimes->{{3.78439912121628*^9, 3.784399154224729*^9}, {
  3.7844563103440933`*^9, 3.784456345089745*^9}, {3.784456393879943*^9, 
  3.784456439272119*^9}, {3.784456585087511*^9, 3.78445659607977*^9}, {
  3.7844566929529657`*^9, 3.784456693255916*^9}, {3.784456776352536*^9, 
  3.7844568534914713`*^9}, {3.784456911917676*^9, 3.784456917888412*^9}, {
  3.784456961452571*^9, 
  3.7844569959865627`*^9}},ExpressionUUID->"94a8477e-d4f0-42ca-bd61-\
4b6688c1f45e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2.062318582146295`"}], "+", 
     RowBox[{"5.126334511086401`*^-16", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "cf", " ", "nc"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.09141883884450408`", "\[VeryThinSpace]", "+", 
     RowBox[{"7.194940773451854`*^-16", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   
   SuperscriptBox["cf", "2"], " ", "nc"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.1522000941865551`", "\[VeryThinSpace]", "+", 
     RowBox[{"3.597470386725927`*^-16", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "cf", " ", 
   SuperscriptBox["nc", "2"]}], "-", 
  RowBox[{
  "0.13284381884668084`", " ", "cf", " ", "nc", " ", "nl"}]}]], "Output",
 CellChangeTimes->{
  3.784399155744308*^9, {3.784456315549511*^9, 3.78445634614799*^9}, {
   3.784456396776762*^9, 3.7844564403880787`*^9}, {3.784456575110382*^9, 
   3.784456596754911*^9}, {3.7844566909708157`*^9, 3.784456693651689*^9}, {
   3.784456773467195*^9, 3.7844567825489893`*^9}, {3.7844568154994307`*^9, 
   3.784456864768979*^9}, {3.784456905379857*^9, 3.7844569187788477`*^9}, {
   3.784456964482037*^9, 
   3.784456997092986*^9}},ExpressionUUID->"cdfe4e46-c891-4a99-ace9-\
88b27d9299ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "9.035941440397433`"}], "+", 
  RowBox[{"2.530196522664684`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.784399155744308*^9, {3.784456315549511*^9, 3.78445634614799*^9}, {
   3.784456396776762*^9, 3.7844564403880787`*^9}, {3.784456575110382*^9, 
   3.784456596754911*^9}, {3.7844566909708157`*^9, 3.784456693651689*^9}, {
   3.784456773467195*^9, 3.7844567825489893`*^9}, {3.7844568154994307`*^9, 
   3.784456864768979*^9}, {3.784456905379857*^9, 3.7844569187788477`*^9}, {
   3.784456964482037*^9, 
   3.7844569970950937`*^9}},ExpressionUUID->"0b293dda-3567-4ff6-9944-\
cd7c271d016b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Evaluation", "[", 
  RowBox[{"del2", "[", "t0", "]"}], "]"}]], "Input",
 CellChangeTimes->{3.784457005066228*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"fe37ae47-6683-465c-8739-5b0993a23624"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "9.035941438709651`"}], "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.784457005843627*^9, 3.78455265358082*^9, 3.7845526916378193`*^9, {
   3.78455273282957*^9, 3.7845527458339863`*^9}, 3.7845527787720003`*^9, 
   3.784554091222589*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"78e9b6a5-7361-49e4-ac39-cfd91dc2be78"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1887, 2098},
WindowMargins->{{0, Automatic}, {Automatic, 2}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 322, 7, 30, "Input",ExpressionUUID->"b287db98-ab55-40f1-bcde-792e4b94b0ff"],
Cell[883, 29, 199, 4, 30, "Input",ExpressionUUID->"1854ffcd-49e9-42be-9e99-4da5fbf617b9"],
Cell[CellGroupData[{
Cell[1107, 37, 192, 3, 30, "Input",ExpressionUUID->"80a8dbb3-a747-4840-9474-aaf01792ecff"],
Cell[CellGroupData[{
Cell[1324, 44, 505, 9, 63, "Print",ExpressionUUID->"4f02ce32-6e64-47fc-a0af-bf1f140751e5"],
Cell[1832, 55, 479, 9, 24, "Print",ExpressionUUID->"018a7707-84a0-41d2-8ca3-b680f7d55d02"],
Cell[2314, 66, 495, 9, 24, "Print",ExpressionUUID->"0fb4935e-a6d5-4699-802b-8270e3e42178"],
Cell[2812, 77, 458, 8, 24, "Print",ExpressionUUID->"44e76f06-1507-4766-8f19-b1c545169fcf"],
Cell[3273, 87, 463, 8, 24, "Print",ExpressionUUID->"0f3f9f4f-1b3d-4b8e-8e0b-401e3658a780"],
Cell[3739, 97, 542, 9, 44, "Print",ExpressionUUID->"1d975cc0-799d-4d81-86f9-f8248eddcfae"],
Cell[4284, 108, 521, 9, 44, "Print",ExpressionUUID->"31c06d25-9a59-4e43-ac6a-1724a8cf2a73"]
}, Open  ]]
}, Open  ]],
Cell[4832, 121, 558, 13, 52, "Input",ExpressionUUID->"c575cbfc-6cf1-4ab4-b2a1-e97eca34af1a"],
Cell[CellGroupData[{
Cell[5415, 138, 172, 3, 67, "Section",ExpressionUUID->"a2282f67-ce58-4cd5-8b85-7555718dbef3"],
Cell[5590, 143, 849, 20, 30, "Input",ExpressionUUID->"20dd6cc8-0941-4e32-b47b-8e530b2fd80a"],
Cell[6442, 165, 205, 5, 30, "Input",ExpressionUUID->"ba23d872-031b-4900-be5a-547c935bcd46"],
Cell[CellGroupData[{
Cell[6672, 174, 263, 5, 30, "Input",ExpressionUUID->"58cc4f0b-c5d5-48a2-a3b9-3802d5a4883b"],
Cell[6938, 181, 2809, 70, 108, "Output",ExpressionUUID->"9f6fe94c-c1d2-4d55-a036-515ac487a308"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9784, 256, 261, 5, 30, "Input",ExpressionUUID->"509be88f-cf9a-4d98-a06b-e60c676dfba9"],
Cell[10048, 263, 10934, 284, 433, "Output",ExpressionUUID->"b19ab7a3-07e8-4457-a95d-00b59380f5a8"]
}, Open  ]],
Cell[20997, 550, 537, 10, 30, "Input",ExpressionUUID->"0452a15b-f856-4b87-b3d7-df3439535c81"],
Cell[21537, 562, 200, 4, 30, "Input",ExpressionUUID->"7298a842-85e4-436e-a483-4ff5ae63227d"],
Cell[21740, 568, 1183, 18, 30, "Input",ExpressionUUID->"36ec478b-c8b5-4e6a-b609-e1407b5bfc42"],
Cell[CellGroupData[{
Cell[22948, 590, 1093, 17, 52, "Input",ExpressionUUID->"73c4f4b1-034b-464b-8651-ecf75f414b3f"],
Cell[24044, 609, 1092, 16, 34, "Output",ExpressionUUID->"318b5823-388c-491a-84a9-cf0673a98ab2"],
Cell[25139, 627, 1093, 16, 34, "Output",ExpressionUUID->"318b5823-388c-491a-84a9-cf0673a98ab2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26281, 649, 214, 5, 67, "Section",ExpressionUUID->"52e63894-09c4-4485-867e-d1c35eb06b85"],
Cell[26498, 656, 897, 18, 52, "Input",ExpressionUUID->"8b6e3fa7-9afb-48d5-a9f4-3cbec825a1c3"],
Cell[CellGroupData[{
Cell[27420, 678, 920, 13, 30, "Input",ExpressionUUID->"ac781c30-a59e-4ffd-be07-a14e7df759cb"],
Cell[28343, 693, 7114, 196, 122, "Output",ExpressionUUID->"a7ed526f-8aeb-4a59-9112-09b45eff8708"]
}, Open  ]],
Cell[35472, 892, 1255, 31, 37, "Input",ExpressionUUID->"9a9e836b-f7f8-4240-9d80-8a1520092c50"],
Cell[36730, 925, 520, 13, 30, "Input",ExpressionUUID->"46bdd493-e597-4eb6-819c-f561d97fd723"],
Cell[37253, 940, 398, 7, 30, "Input",ExpressionUUID->"0370e3a6-f4a8-4259-b6de-acfa9dc44ac4"],
Cell[CellGroupData[{
Cell[37676, 951, 834, 19, 52, "Input",ExpressionUUID->"94a8477e-d4f0-42ca-bd61-4b6688c1f45e"],
Cell[38513, 972, 1250, 30, 37, "Output",ExpressionUUID->"cdfe4e46-c891-4a99-ace9-88b27d9299ca"],
Cell[39766, 1004, 647, 12, 34, "Output",ExpressionUUID->"0b293dda-3567-4ff6-9944-cd7c271d016b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40450, 1021, 216, 4, 30, "Input",ExpressionUUID->"fe37ae47-6683-465c-8739-5b0993a23624"],
Cell[40669, 1027, 392, 8, 34, "Output",ExpressionUUID->"78e9b6a5-7361-49e4-ac39-cfd91dc2be78"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MastersAndRho.m <==
(* ::Package:: *)

(* The six different physical regions (t>0) are, in order, the regions between the values {0, 3+Sqrt[3]-Sqrt[9+6Sqrt[3]], 1, 3, 3+2*2^(3/2)+2^(5/3), 3+Sqrt[3]+Sqrt[9+6Sqrt[3]], \[Infinity]}.*)

(* The two unphysical regions (t<0) are, in order, the regions between the values {0,3-2Sqrt[3], -\[Infinity]} and are labelled by negative integers.*)

(*The functions NPsi1[region[t],t], NPsi2[region[t],t] and NPhi1[region[t],t] give the ellipitc periods and the first quasi-period in the different regions.*)
 


(* ::Subsection:: *)
(*Analytic continuation*)


(* homSol[t_] implements eq. 7.6 for Psi1 and Psi2, while homSolDer[t_] implements the same construction but for Phi1 and Phi2.*)


homSol[t_]:=Piecewise[{{{(8 EllipticK[(16 Sqrt[t])/((3-Sqrt[t]) (1+Sqrt[t])^3)])/Sqrt[(3-Sqrt[t]) (1+Sqrt[t])^3],((16 I) EllipticK[1-(16 Sqrt[t])/((3-Sqrt[t]) (1+Sqrt[t])^3)])/Sqrt[(3-Sqrt[t]) (1+Sqrt[t])^3]},0<t<=1},{{((6 I) EllipticK[1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])])/t^(1/4)+(2 EllipticK[((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])])/t^(1/4),((4 I) EllipticK[1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])])/t^(1/4)},1<t<=9},{{((24 I) EllipticK[1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))])/Sqrt[(-1+Sqrt[t])^3 (3+Sqrt[t])]-(16 EllipticK[((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))])/Sqrt[(-1+Sqrt[t])^3 (3+Sqrt[t])],((16 I) EllipticK[1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))])/Sqrt[(-1+Sqrt[t])^3 (3+Sqrt[t])]-(16 EllipticK[((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))])/Sqrt[(-1+Sqrt[t])^3 (3+Sqrt[t])]},t>9},{{(8 EllipticK[((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2))])/((-9+t) (-1+t)^3)^(1/4),(8 EllipticK[((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2))])/((-9+t) (-1+t)^3)^(1/4)+((8 I) EllipticK[((-9+t) (-3-Sqrt[(-9+t) (-1+t)]+t (-6+Sqrt[(-9+t) (-1+t)]+t)))/(2 ((-9+t) (-1+t))^(3/2))])/((-9+t) (-1+t)^3)^(1/4)},t<=0}},0]
homSolDer[t_]:=Piecewise[{{{-((4 ((3 (3-Sqrt[t]) (1+Sqrt[t])^2)/(2 Sqrt[t])-(1+Sqrt[t])^3/(2 Sqrt[t])) EllipticK[(16 Sqrt[t])/((3-Sqrt[t]) (1+Sqrt[t])^3)])/((3-Sqrt[t]) (1+Sqrt[t])^3)^(3/2))+((-(24/((3-Sqrt[t]) (1+Sqrt[t])^4))+8/((3-Sqrt[t])^2 (1+Sqrt[t])^3)+8/((3-Sqrt[t]) (1+Sqrt[t])^3 Sqrt[t])) (3-Sqrt[t]) (1+Sqrt[t])^3 (EllipticE[(16 Sqrt[t])/((3-Sqrt[t]) (1+Sqrt[t])^3)]-(1-(16 Sqrt[t])/((3-Sqrt[t]) (1+Sqrt[t])^3)) EllipticK[(16 Sqrt[t])/((3-Sqrt[t]) (1+Sqrt[t])^3)]))/(4 Sqrt[(3-Sqrt[t]) (1+Sqrt[t])^3] (1-(16 Sqrt[t])/((3-Sqrt[t]) (1+Sqrt[t])^3)) Sqrt[t]),-(((8 I) ((3 (3-Sqrt[t]) (1+Sqrt[t])^2)/(2 Sqrt[t])-(1+Sqrt[t])^3/(2 Sqrt[t])) EllipticK[1-(16 Sqrt[t])/((3-Sqrt[t]) (1+Sqrt[t])^3)])/((3-Sqrt[t]) (1+Sqrt[t])^3)^(3/2))+(I (24/((3-Sqrt[t]) (1+Sqrt[t])^4)-8/((3-Sqrt[t])^2 (1+Sqrt[t])^3)-8/((3-Sqrt[t]) (1+Sqrt[t])^3 Sqrt[t])) (3-Sqrt[t]) (1+Sqrt[t])^3 (EllipticE[1-(16 Sqrt[t])/((3-Sqrt[t]) (1+Sqrt[t])^3)]-(16 Sqrt[t] EllipticK[1-(16 Sqrt[t])/((3-Sqrt[t]) (1+Sqrt[t])^3)])/((3-Sqrt[t]) (1+Sqrt[t])^3)))/(2 (Sqrt[(3-Sqrt[t]) (1+Sqrt[t])^3] (1-(16 Sqrt[t])/((3-Sqrt[t]) (1+Sqrt[t])^3)) Sqrt[t]))},0<t<=1},{{-(((3 I) EllipticK[1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])])/(2 t^(5/4)))+((48 I) (((3-Sqrt[t]) (1+Sqrt[t])^3)/(32 t^(3/2))-(3 (3-Sqrt[t]) (1+Sqrt[t])^2)/(32 t)+(1+Sqrt[t])^3/(32 t)) t^(1/4) (EllipticE[1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])]-((3-Sqrt[t]) (1+Sqrt[t])^3 EllipticK[1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])])/(16 Sqrt[t])))/((1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])) (3-Sqrt[t]) (1+Sqrt[t])^3)-EllipticK[((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])]/(2 t^(5/4))+(16 (-(((3-Sqrt[t]) (1+Sqrt[t])^3)/(32 t^(3/2)))+(3 (3-Sqrt[t]) (1+Sqrt[t])^2)/(32 t)-(1+Sqrt[t])^3/(32 t)) t^(1/4) (EllipticE[((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])]-(1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])) EllipticK[((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])]))/((1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])) (3-Sqrt[t]) (1+Sqrt[t])^3),-((I EllipticK[1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])])/t^(5/4))+((32 I) (((3-Sqrt[t]) (1+Sqrt[t])^3)/(32 t^(3/2))-(3 (3-Sqrt[t]) (1+Sqrt[t])^2)/(32 t)+(1+Sqrt[t])^3/(32 t)) t^(1/4) (EllipticE[1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])]-((3-Sqrt[t]) (1+Sqrt[t])^3 EllipticK[1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])])/(16 Sqrt[t])))/((1-((3-Sqrt[t]) (1+Sqrt[t])^3)/(16 Sqrt[t])) (3-Sqrt[t]) (1+Sqrt[t])^3)},1<t<=9},{{-(((12 I) ((-1+Sqrt[t])^3/(2 Sqrt[t])+(3 (-1+Sqrt[t])^2 (3+Sqrt[t]))/(2 Sqrt[t])) EllipticK[1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))])/((-1+Sqrt[t])^3 (3+Sqrt[t]))^(3/2))+((12 I) (((-3+Sqrt[t]) (1+Sqrt[t])^3)/(2 (-1+Sqrt[t])^3 (3+Sqrt[t])^2 Sqrt[t])-(3 (-3+Sqrt[t]) (1+Sqrt[t])^2)/(2 (-1+Sqrt[t])^3 (3+Sqrt[t]) Sqrt[t])+(3 (-3+Sqrt[t]) (1+Sqrt[t])^3)/(2 (-1+Sqrt[t])^4 (3+Sqrt[t]) Sqrt[t])-(1+Sqrt[t])^3/(2 (-1+Sqrt[t])^3 (3+Sqrt[t]) Sqrt[t])) (-1+Sqrt[t])^3 (3+Sqrt[t]) (EllipticE[1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))]-((-3+Sqrt[t]) (1+Sqrt[t])^3 EllipticK[1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))])/((-1+Sqrt[t])^3 (3+Sqrt[t]))))/((1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))) (-3+Sqrt[t]) (1+Sqrt[t])^3 Sqrt[(-1+Sqrt[t])^3 (3+Sqrt[t])])+(8 ((-1+Sqrt[t])^3/(2 Sqrt[t])+(3 (-1+Sqrt[t])^2 (3+Sqrt[t]))/(2 Sqrt[t])) EllipticK[((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))])/((-1+Sqrt[t])^3 (3+Sqrt[t]))^(3/2)-(8 (-(((-3+Sqrt[t]) (1+Sqrt[t])^3)/(2 (-1+Sqrt[t])^3 (3+Sqrt[t])^2 Sqrt[t]))+(3 (-3+Sqrt[t]) (1+Sqrt[t])^2)/(2 (-1+Sqrt[t])^3 (3+Sqrt[t]) Sqrt[t])-(3 (-3+Sqrt[t]) (1+Sqrt[t])^3)/(2 (-1+Sqrt[t])^4 (3+Sqrt[t]) Sqrt[t])+(1+Sqrt[t])^3/(2 (-1+Sqrt[t])^3 (3+Sqrt[t]) Sqrt[t])) (-1+Sqrt[t])^3 (3+Sqrt[t]) (EllipticE[((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))]-(1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))) EllipticK[((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))]))/((1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))) (-3+Sqrt[t]) (1+Sqrt[t])^3 Sqrt[(-1+Sqrt[t])^3 (3+Sqrt[t])]),-(((8 I) ((-1+Sqrt[t])^3/(2 Sqrt[t])+(3 (-1+Sqrt[t])^2 (3+Sqrt[t]))/(2 Sqrt[t])) EllipticK[1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))])/((-1+Sqrt[t])^3 (3+Sqrt[t]))^(3/2))+((8 I) (((-3+Sqrt[t]) (1+Sqrt[t])^3)/(2 (-1+Sqrt[t])^3 (3+Sqrt[t])^2 Sqrt[t])-(3 (-3+Sqrt[t]) (1+Sqrt[t])^2)/(2 (-1+Sqrt[t])^3 (3+Sqrt[t]) Sqrt[t])+(3 (-3+Sqrt[t]) (1+Sqrt[t])^3)/(2 (-1+Sqrt[t])^4 (3+Sqrt[t]) Sqrt[t])-(1+Sqrt[t])^3/(2 (-1+Sqrt[t])^3 (3+Sqrt[t]) Sqrt[t])) (-1+Sqrt[t])^3 (3+Sqrt[t]) (EllipticE[1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))]-((-3+Sqrt[t]) (1+Sqrt[t])^3 EllipticK[1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))])/((-1+Sqrt[t])^3 (3+Sqrt[t]))))/((1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))) (-3+Sqrt[t]) (1+Sqrt[t])^3 Sqrt[(-1+Sqrt[t])^3 (3+Sqrt[t])])+(8 ((-1+Sqrt[t])^3/(2 Sqrt[t])+(3 (-1+Sqrt[t])^2 (3+Sqrt[t]))/(2 Sqrt[t])) EllipticK[((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))])/((-1+Sqrt[t])^3 (3+Sqrt[t]))^(3/2)-(8 (-(((-3+Sqrt[t]) (1+Sqrt[t])^3)/(2 (-1+Sqrt[t])^3 (3+Sqrt[t])^2 Sqrt[t]))+(3 (-3+Sqrt[t]) (1+Sqrt[t])^2)/(2 (-1+Sqrt[t])^3 (3+Sqrt[t]) Sqrt[t])-(3 (-3+Sqrt[t]) (1+Sqrt[t])^3)/(2 (-1+Sqrt[t])^4 (3+Sqrt[t]) Sqrt[t])+(1+Sqrt[t])^3/(2 (-1+Sqrt[t])^3 (3+Sqrt[t]) Sqrt[t])) (-1+Sqrt[t])^3 (3+Sqrt[t]) (EllipticE[((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))]-(1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))) EllipticK[((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))]))/((1-((-3+Sqrt[t]) (1+Sqrt[t])^3)/((-1+Sqrt[t])^3 (3+Sqrt[t]))) (-3+Sqrt[t]) (1+Sqrt[t])^3 Sqrt[(-1+Sqrt[t])^3 (3+Sqrt[t])])},t>9},{{-((2 (3 (-9+t) (-1+t)^2+(-1+t)^3) EllipticK[((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2))])/((-9+t) (-1+t)^3)^(5/4))+(8 ((-9+t) (-1+t))^(3/2) ((3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t)/(2 ((-9+t) (-1+t))^(3/2))-(3 (-9+t) (-10+2 t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(4 ((-9+t) (-1+t))^(5/2))+((-9+t) (6+Sqrt[(-9+t) (-1+t)]-t-(-10+2 t)/(2 Sqrt[(-9+t) (-1+t)])+t (-1+(-10+2 t)/(2 Sqrt[(-9+t) (-1+t)]))))/(2 ((-9+t) (-1+t))^(3/2))) (EllipticE[((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2))]-(1-((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2))) EllipticK[((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2))]))/((-9+t) ((-9+t) (-1+t)^3)^(1/4) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t) (1-((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2)))),-((2 (3 (-9+t) (-1+t)^2+(-1+t)^3) EllipticK[((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2))])/((-9+t) (-1+t)^3)^(5/4))+(8 ((-9+t) (-1+t))^(3/2) ((3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t)/(2 ((-9+t) (-1+t))^(3/2))-(3 (-9+t) (-10+2 t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(4 ((-9+t) (-1+t))^(5/2))+((-9+t) (6+Sqrt[(-9+t) (-1+t)]-t-(-10+2 t)/(2 Sqrt[(-9+t) (-1+t)])+t (-1+(-10+2 t)/(2 Sqrt[(-9+t) (-1+t)]))))/(2 ((-9+t) (-1+t))^(3/2))) (EllipticE[((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2))]-(1-((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2))) EllipticK[((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2))]))/((-9+t) ((-9+t) (-1+t)^3)^(1/4) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t) (1-((-9+t) (3-Sqrt[(-9+t) (-1+t)]+(6+Sqrt[(-9+t) (-1+t)]-t) t))/(2 ((-9+t) (-1+t))^(3/2))))-((2 I) (3 (-9+t) (-1+t)^2+(-1+t)^3) EllipticK[((-9+t) (-3-Sqrt[(-9+t) (-1+t)]+t (-6+Sqrt[(-9+t) (-1+t)]+t)))/(2 ((-9+t) (-1+t))^(3/2))])/((-9+t) (-1+t)^3)^(5/4)+((8 I) ((-9+t) (-1+t))^(3/2) ((-3-Sqrt[(-9+t) (-1+t)]+t (-6+Sqrt[(-9+t) (-1+t)]+t))/(2 ((-9+t) (-1+t))^(3/2))-(3 (-9+t) (-10+2 t) (-3-Sqrt[(-9+t) (-1+t)]+t (-6+Sqrt[(-9+t) (-1+t)]+t)))/(4 ((-9+t) (-1+t))^(5/2))+((-9+t) (-6+Sqrt[(-9+t) (-1+t)]+t-(-10+2 t)/(2 Sqrt[(-9+t) (-1+t)])+t (1+(-10+2 t)/(2 Sqrt[(-9+t) (-1+t)]))))/(2 ((-9+t) (-1+t))^(3/2))) (EllipticE[((-9+t) (-3-Sqrt[(-9+t) (-1+t)]+t (-6+Sqrt[(-9+t) (-1+t)]+t)))/(2 ((-9+t) (-1+t))^(3/2))]-(1-((-9+t) (-3-Sqrt[(-9+t) (-1+t)]+t (-6+Sqrt[(-9+t) (-1+t)]+t)))/(2 ((-9+t) (-1+t))^(3/2))) EllipticK[((-9+t) (-3-Sqrt[(-9+t) (-1+t)]+t (-6+Sqrt[(-9+t) (-1+t)]+t)))/(2 ((-9+t) (-1+t))^(3/2))]))/((-9+t) ((-9+t) (-1+t)^3)^(1/4) (-3-Sqrt[(-9+t) (-1+t)]+t (-6+Sqrt[(-9+t) (-1+t)]+t)) (1-((-9+t) (-3-Sqrt[(-9+t) (-1+t)]+t (-6+Sqrt[(-9+t) (-1+t)]+t)))/(2 ((-9+t) (-1+t))^(3/2))))},t<=0}},0]


(* ::Subsection:: *)
(*Numerical evaluations*)


(* ::Subsubsection:: *)
(*Region definition*)


(*The different regions for the analytic continuations are determined by the points eq. 7.10*)


region[t_/;NumberQ[t]]:=Which[t<=3-2 Sqrt[3],-2,3-2 Sqrt[3]<t<=0,-1,0<t<=3+Sqrt[3]-Sqrt[9+6 Sqrt[3]],1,3+Sqrt[3]-Sqrt[9+6 Sqrt[3]]<t<=1,2,1<t<=3,3,3<t<=3+2 2^(1/3)+2^(5/3),4,3+2 2^(1/3)+2^(5/3)<t<=3+Sqrt[3]+Sqrt[9+6 Sqrt[3]],5,3+Sqrt[3]+Sqrt[9+6 Sqrt[3]]<t,6]
region[t_/;Not[NumberQ[t]]]:=reg[t];


(* ::Subsubsection:: *)
(*homogeneous solutions*)


(* NTau[n_,t_] implements eq. 7.11 for the tau varialbe of Family A.*)


NPsi1[1,t_]:={1,0}.homSol[t]
NPsi1[2,t_]:=-I {0,1}.homSol[t]
NPsi1[3,t_]:=I {0,1}.homSol[t]
NPsi1[4,t_]:=I {-1,1}.homSol[t]
NPsi1[5,t_]:=I {-2,3}.homSol[t]
NPsi1[6,t_]:=I {-1,1}.homSol[t]
NPsi1[-1,t_]:={1,0}.homSol[t]
NPsi1[-2,t_]:=I {-1,1}.homSol[t]
NPsi2[1,t_]:={0,1}.homSol[t]
NPsi2[2,t_]:=I {1,0}.homSol[t]
NPsi2[3,t_]:={-I,2 I}.homSol[t]
NPsi2[4,t_]:=I {1,-2}.homSol[t]
NPsi2[5,t_]:=I {-1,1}.homSol[t]
NPsi2[6,t_]:=I {2,-3}.homSol[t]
NPsi2[-1,t_]:={-1,1}.homSol[t]
NPsi2[-2,t_]:=-I {1,0}.homSol[t]
NPhi1[1,t_]:={1,0}.homSolDer[t]
NPhi1[2,t_]:=-I {0,1}.homSolDer[t]
NPhi1[3,t_]:=I {0,1}.homSolDer[t]
NPhi1[4,t_]:=I {-1,1}.homSolDer[t]
NPhi1[5,t_]:=I {-2,3}.homSolDer[t]
NPhi1[6,t_]:=I {-1,1}.homSolDer[t]
NPhi1[-1,t_]:={1,0}.homSolDer[t]
NPhi1[-2,t_]:=I {-1,1}.homSolDer[t]


NTau[n_,t_]:=NPsi2[n,t]/NPsi1[n,t]


(* ::Subsubsection:: *)
(*Unipotent components*)


(*The function UnipotentFamA8To10[region[t],t] gives the unipotent components for the master integrals f8,f9 and f10 of family A in the different regions.*)


UnipotentFamA8To10[1,t_]:={(2 \[Pi]^2)/27+16 IAB[1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,0],tau[1,t]]+16 IAB[1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[1,t]]+16 IAB[1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[1,t]]+16 IAB[1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,0],tau[1,t]]+16 IAB[1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[1,t]]+16 IAB[1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[1,t]]-40 IAB[1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,0],tau[1,t]]-40 IAB[1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[1,t]]-40 IAB[1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[1,t]]+(6 ImH[0,1,1,E^((2 I \[Pi])/3)])/\[Pi]-8 IAB[1,EisensteinA[3,6,1,0],tau[1,t]] Log[3]-8 IAB[1,EisensteinA[3,6,1,3],tau[1,t]] Log[3]+20 IAB[1,EisensteinA[3,6,2,3],tau[1,t]] Log[3]-I Cl[2,\[Pi]/3] tau[1,t],2 \[Pi] Cl[2,\[Pi]/3]+16 IAB[EisensteinA[3,6,1,0],EisensteinA[2,6,1,0],tau[1,t]]+16 IAB[EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[1,t]]+16 IAB[EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[1,t]]+16 IAB[EisensteinA[3,6,1,3],EisensteinA[2,6,1,0],tau[1,t]]+16 IAB[EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[1,t]]+16 IAB[EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[1,t]]-40 IAB[EisensteinA[3,6,2,3],EisensteinA[2,6,1,0],tau[1,t]]-40 IAB[EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[1,t]]-40 IAB[EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[1,t]]-8 IAB[EisensteinA[3,6,1,0],tau[1,t]] Log[3]-8 IAB[EisensteinA[3,6,1,3],tau[1,t]] Log[3]+20 IAB[EisensteinA[3,6,2,3],tau[1,t]] Log[3],-(\[Pi]^4/24)-6 Cl[2,\[Pi]/3]^2+1/3 \[Pi]^2 HPL[{2},t]-1/6 \[Pi]^2 HPL[{1,0},t]-HPL[{1,2,0},t]+2 HPL[{2,1,0},t]+16/9 \[Pi]^2 IAB[EisensteinA[3,6,1,0],tau[1,t]]+16/9 \[Pi]^2 IAB[EisensteinA[3,6,1,3],tau[1,t]]+8/9 \[Pi]^2 IAB[EisensteinA[3,6,2,3],tau[1,t]]-48 \[Pi] Cl[2,\[Pi]/3] IAB[1,EisensteinA[3,6,1,0],tau[1,t]]-48 \[Pi] Cl[2,\[Pi]/3] IAB[1,EisensteinA[3,6,1,3],tau[1,t]]-24 \[Pi] Cl[2,\[Pi]/3] IAB[1,EisensteinA[3,6,2,3],tau[1,t]]+384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,0],tau[1,t]]+384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[1,t]]+384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[1,t]]+384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,0],tau[1,t]]+384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[1,t]]+384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[1,t]]-960 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,0],tau[1,t]]-960 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[1,t]]-960 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[1,t]]+384 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,0],tau[1,t]]+384 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[1,t]]+384 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[1,t]]+384 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,0],tau[1,t]]+384 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[1,t]]+384 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[1,t]]-960 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,0],tau[1,t]]-960 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[1,t]]-960 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[1,t]]+192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,0],tau[1,t]]+192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[1,t]]+192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[1,t]]+192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,0],tau[1,t]]+192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[1,t]]+192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[1,t]]-480 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,0],tau[1,t]]-480 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[1,t]]-480 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[1,t]]+(144 IAB[EisensteinA[3,6,1,0],tau[1,t]] ImH[0,1,1,(-1)^(2/3)])/\[Pi]+(144 IAB[EisensteinA[3,6,1,3],tau[1,t]] ImH[0,1,1,(-1)^(2/3)])/\[Pi]+(72 IAB[EisensteinA[3,6,2,3],tau[1,t]] ImH[0,1,1,(-1)^(2/3)])/\[Pi]-192 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],tau[1,t]] Log[3]-192 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],tau[1,t]] Log[3]+480 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],tau[1,t]] Log[3]-192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],tau[1,t]] Log[3]-192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],tau[1,t]] Log[3]+480 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],tau[1,t]] Log[3]-96 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],tau[1,t]] Log[3]-96 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],tau[1,t]] Log[3]+240 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],tau[1,t]] Log[3]-24 I Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,0],tau[1,t]] tau[1,t]-24 I Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,3],tau[1,t]] tau[1,t]-12 I Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,2,3],tau[1,t]] tau[1,t]+22/3 HPL[{1},t] Zeta[3]}


UnipotentFamA8To10[2,t_]:={-16 IAB[1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[2,t]]-16 IAB[1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,0],tau[2,t]]-16 IAB[1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,2],tau[2,t]]-16 IAB[1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,4],tau[2,t]]-16 I IAB[1,EisensteinB[3,6,0,1],EisensteinB[2,6,1,2],tau[2,t]]-16 I IAB[1,EisensteinB[3,6,0,1],EisensteinB[2,6,1,4],tau[2,t]]-16 IAB[1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[2,t]]-16 IAB[1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,0],tau[2,t]]-16 IAB[1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,2],tau[2,t]]-16 IAB[1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,4],tau[2,t]]-16 I IAB[1,EisensteinB[3,6,3,1],EisensteinB[2,6,1,2],tau[2,t]]-16 I IAB[1,EisensteinB[3,6,3,1],EisensteinB[2,6,1,4],tau[2,t]]+40 IAB[1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[2,t]]+40 IAB[1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,0],tau[2,t]]+40 IAB[1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,2],tau[2,t]]+40 IAB[1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,4],tau[2,t]]+40 I IAB[1,EisensteinB[3,6,3,2],EisensteinB[2,6,1,2],tau[2,t]]+40 I IAB[1,EisensteinB[3,6,3,2],EisensteinB[2,6,1,4],tau[2,t]]-(7 Zeta[3])/(2 \[Pi]),-16 IAB[EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[2,t]]-16 IAB[EisensteinB[3,6,0,1],EisensteinA[2,6,1,0],tau[2,t]]-16 IAB[EisensteinB[3,6,0,1],EisensteinA[2,6,1,2],tau[2,t]]-16 IAB[EisensteinB[3,6,0,1],EisensteinA[2,6,1,4],tau[2,t]]-16 I IAB[EisensteinB[3,6,0,1],EisensteinB[2,6,1,2],tau[2,t]]-16 I IAB[EisensteinB[3,6,0,1],EisensteinB[2,6,1,4],tau[2,t]]-16 IAB[EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[2,t]]-16 IAB[EisensteinB[3,6,3,1],EisensteinA[2,6,1,0],tau[2,t]]-16 IAB[EisensteinB[3,6,3,1],EisensteinA[2,6,1,2],tau[2,t]]-16 IAB[EisensteinB[3,6,3,1],EisensteinA[2,6,1,4],tau[2,t]]-16 I IAB[EisensteinB[3,6,3,1],EisensteinB[2,6,1,2],tau[2,t]]-16 I IAB[EisensteinB[3,6,3,1],EisensteinB[2,6,1,4],tau[2,t]]+40 IAB[EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[2,t]]+40 IAB[EisensteinB[3,6,3,2],EisensteinA[2,6,1,0],tau[2,t]]+40 IAB[EisensteinB[3,6,3,2],EisensteinA[2,6,1,2],tau[2,t]]+40 IAB[EisensteinB[3,6,3,2],EisensteinA[2,6,1,4],tau[2,t]]+40 I IAB[EisensteinB[3,6,3,2],EisensteinB[2,6,1,2],tau[2,t]]+40 I IAB[EisensteinB[3,6,3,2],EisensteinB[2,6,1,4],tau[2,t]],\[Pi]^4/30-36 GR[0,0,E^((I \[Pi])/3),-1]-27 GR[0,0,E^((2 I \[Pi])/3),1]+1/3 \[Pi]^2 HPL[{2},t]-1/6 \[Pi]^2 HPL[{1,0},t]-HPL[{1,2,0},t]+2 HPL[{2,1,0},t]-384 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[2,t]]-384 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,0],tau[2,t]]-384 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,2],tau[2,t]]-384 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,4],tau[2,t]]-384 I IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,0,1],EisensteinB[2,6,1,2],tau[2,t]]-384 I IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,0,1],EisensteinB[2,6,1,4],tau[2,t]]-384 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[2,t]]-384 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,0],tau[2,t]]-384 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,2],tau[2,t]]-384 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,4],tau[2,t]]-384 I IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,1],EisensteinB[2,6,1,2],tau[2,t]]-384 I IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,1],EisensteinB[2,6,1,4],tau[2,t]]+960 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[2,t]]+960 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,0],tau[2,t]]+960 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,2],tau[2,t]]+960 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,4],tau[2,t]]+960 I IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,2],EisensteinB[2,6,1,2],tau[2,t]]+960 I IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,2],EisensteinB[2,6,1,4],tau[2,t]]-384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[2,t]]-384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,0],tau[2,t]]-384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,2],tau[2,t]]-384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,4],tau[2,t]]-384 I IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,0,1],EisensteinB[2,6,1,2],tau[2,t]]-384 I IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,0,1],EisensteinB[2,6,1,4],tau[2,t]]-384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[2,t]]-384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,0],tau[2,t]]-384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,2],tau[2,t]]-384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,4],tau[2,t]]-384 I IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,1],EisensteinB[2,6,1,2],tau[2,t]]-384 I IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,1],EisensteinB[2,6,1,4],tau[2,t]]+960 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[2,t]]+960 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,0],tau[2,t]]+960 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,2],tau[2,t]]+960 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,4],tau[2,t]]+960 I IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,2],EisensteinB[2,6,1,2],tau[2,t]]+960 I IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,2],EisensteinB[2,6,1,4],tau[2,t]]-192 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[2,t]]-192 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,0],tau[2,t]]-192 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,2],tau[2,t]]-192 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,4],tau[2,t]]-192 I IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,0,1],EisensteinB[2,6,1,2],tau[2,t]]-192 I IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,0,1],EisensteinB[2,6,1,4],tau[2,t]]-192 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[2,t]]-192 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,0],tau[2,t]]-192 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,2],tau[2,t]]-192 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,4],tau[2,t]]-192 I IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,1],EisensteinB[2,6,1,2],tau[2,t]]-192 I IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,1],EisensteinB[2,6,1,4],tau[2,t]]+480 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[2,t]]+480 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,0],tau[2,t]]+480 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,2],tau[2,t]]+480 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,4],tau[2,t]]+480 I IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,2],EisensteinB[2,6,1,2],tau[2,t]]+480 I IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,2],EisensteinB[2,6,1,4],tau[2,t]]+22/3 HPL[{1},t] Zeta[3]-(84 IAB[EisensteinB[3,6,0,1],tau[2,t]] Zeta[3])/\[Pi]-(84 IAB[EisensteinB[3,6,3,1],tau[2,t]] Zeta[3])/\[Pi]-(42 IAB[EisensteinB[3,6,3,2],tau[2,t]] Zeta[3])/\[Pi]};


UnipotentFamA8To10[3,t_]:={-16 I IAB[1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]+16 I IAB[1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+16 IAB[1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-16 IAB[1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-40 I IAB[1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+40 I IAB[1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]+40 IAB[1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]-40 IAB[1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+16 I IAB[1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-16 I IAB[1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]-16 IAB[1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]+16 IAB[1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]+16 IAB[1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]-16 IAB[1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+16 I IAB[1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-16 I IAB[1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-40 IAB[1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+40 IAB[1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]-40 I IAB[1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]+40 I IAB[1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+16 IAB[1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-16 IAB[1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]+16 I IAB[1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]-16 I IAB[1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]-(7 Zeta[3])/(2 \[Pi]),-16 I IAB[EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]+16 I IAB[EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+16 IAB[EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-16 IAB[EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-40 I IAB[EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+40 I IAB[EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]+40 IAB[EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]-40 IAB[EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+16 I IAB[EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-16 I IAB[EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]-16 IAB[EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]+16 IAB[EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]+16 IAB[EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]-16 IAB[EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+16 I IAB[EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-16 I IAB[EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-40 IAB[EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+40 IAB[EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]-40 I IAB[EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]+40 I IAB[EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+16 IAB[EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-16 IAB[EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]+16 I IAB[EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]-16 I IAB[EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]],-(\[Pi]^4/90)-36 GR[0,0,(-1)^(1/3),-1]-27 GR[0,0,(-1)^(2/3),1]+1/3 \[Pi]^2 HPL[{2},1/t]+1/6 \[Pi]^2 HPL[{0,0},1/t]-1/6 \[Pi]^2 HPL[{1,0},1/t]+HPL[{3,0},1/t]-HPL[{1,2,0},1/t]+2 HPL[{2,0,0},1/t]+2 HPL[{2,1,0},1/t]+HPL[{0,0,0,0},1/t]-HPL[{1,0,0,0},1/t]-384 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]+384 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]-384 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]+384 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-960 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+960 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]-960 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]+960 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+384 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-384 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]+384 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]-384 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]-384 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]+384 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+384 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-384 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]+960 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]-960 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]-960 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]+960 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]-384 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]+384 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]+384 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]-384 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]+192 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]-192 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+192 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-192 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]+480 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]-480 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]+480 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]-480 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]-192 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]+192 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]-192 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]+192 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]+192 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]-192 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]-192 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]+192 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-480 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+480 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]+480 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]-480 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+192 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-192 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]-192 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]+192 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]+960 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]-960 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]+960 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]-960 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-960 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+960 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]+960 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]-960 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]-384 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]+384 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+384 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-384 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-960 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+960 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]+960 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]-960 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+384 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-384 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]-384 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]+384 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]+384 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]-384 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+384 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-384 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-960 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+960 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]-960 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]+960 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+384 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-384 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]+384 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]-384 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]-192 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]+192 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+192 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-192 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-480 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+480 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]+480 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]-480 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+192 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-192 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]-192 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]+192 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]+192 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]-192 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+192 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-192 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-480 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+480 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]-480 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]+480 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+192 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-192 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]+192 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]-192 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-960 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+960 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]+960 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]-960 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[3,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[3,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[3,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[3,t]]-960 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[3,t]]+960 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[3,t]]-960 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[3,t]]+960 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[3,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[3,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[3,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[3,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[3,t]]-28/9 I \[Pi] Zeta[3]+16/3 HPL[{0},1/t] Zeta[3]+22/3 HPL[{1},1/t] Zeta[3]+(84 I IAB[EisensteinA[3,6,1,1],tau[3,t]] Zeta[3])/\[Pi]-(42 I IAB[EisensteinA[3,6,1,2],tau[3,t]] Zeta[3])/\[Pi]-(84 I IAB[EisensteinA[3,6,2,1],tau[3,t]] Zeta[3])/\[Pi]-(84 IAB[EisensteinB[3,6,1,1],tau[3,t]] Zeta[3])/\[Pi]-(42 IAB[EisensteinB[3,6,1,2],tau[3,t]] Zeta[3])/\[Pi]-(84 IAB[EisensteinB[3,6,2,1],tau[3,t]] Zeta[3])/\[Pi]};


UnipotentFamA8To10[4,t_]:={(2 I \[Pi]^2)/27-10/3 \[Pi] IAB[1,EisensteinA[3,6,1,1],tau[4,t]]-4/3 \[Pi] IAB[1,EisensteinA[3,6,1,2],tau[4,t]]+4/3 \[Pi] IAB[1,EisensteinA[3,6,2,1],tau[4,t]]+10/3 I \[Pi] IAB[1,EisensteinB[3,6,1,1],tau[4,t]]-4/3 I \[Pi] IAB[1,EisensteinB[3,6,1,2],tau[4,t]]+4/3 I \[Pi] IAB[1,EisensteinB[3,6,2,1],tau[4,t]]+40 I IAB[1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]+40 I IAB[1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]-40 I IAB[1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]-40 I IAB[1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]-40 I IAB[1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]-40 I IAB[1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]-40 I IAB[1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]+40 I IAB[1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]+40 I IAB[1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]+40 IAB[1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]+40 IAB[1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]+40 IAB[1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]-40 IAB[1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]+16 I IAB[1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]+16 I IAB[1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]-16 I IAB[1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]-16 I IAB[1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]-16 I IAB[1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]-16 I IAB[1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]-16 I IAB[1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]+16 I IAB[1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]+16 I IAB[1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]+16 IAB[1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]+16 IAB[1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]+16 IAB[1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]-16 IAB[1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]-16 I IAB[1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]-16 I IAB[1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]+16 I IAB[1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]+16 I IAB[1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]+16 I IAB[1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]+16 I IAB[1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]+16 I IAB[1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]-16 I IAB[1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]-16 I IAB[1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]-16 IAB[1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]-16 IAB[1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]-16 IAB[1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]+16 IAB[1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]+40 IAB[1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]+40 IAB[1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]-40 IAB[1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]-40 IAB[1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]-40 IAB[1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]-40 IAB[1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]-40 IAB[1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]+40 IAB[1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]+40 IAB[1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]-40 I IAB[1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]-40 I IAB[1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]-40 I IAB[1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]+40 I IAB[1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]-16 IAB[1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]-16 IAB[1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]+16 IAB[1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]+16 IAB[1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]+16 IAB[1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]+16 IAB[1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]+16 IAB[1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]-16 IAB[1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]-16 IAB[1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]+16 I IAB[1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]+16 I IAB[1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]+16 I IAB[1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]-16 I IAB[1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]+16 IAB[1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]+16 IAB[1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]-16 IAB[1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]-16 IAB[1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]-16 IAB[1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]-16 IAB[1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]-16 IAB[1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]+16 IAB[1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]+16 IAB[1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]-16 I IAB[1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]-16 I IAB[1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]-16 I IAB[1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]+16 I IAB[1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]-1/18 I \[Pi]^2 tau[4,t]+Zeta[3]/\[Pi],\[Pi]^3/9-10/3 \[Pi] IAB[EisensteinA[3,6,1,1],tau[4,t]]-4/3 \[Pi] IAB[EisensteinA[3,6,1,2],tau[4,t]]+4/3 \[Pi] IAB[EisensteinA[3,6,2,1],tau[4,t]]+10/3 I \[Pi] IAB[EisensteinB[3,6,1,1],tau[4,t]]-4/3 I \[Pi] IAB[EisensteinB[3,6,1,2],tau[4,t]]+4/3 I \[Pi] IAB[EisensteinB[3,6,2,1],tau[4,t]]+40 I IAB[EisensteinA[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]+40 I IAB[EisensteinA[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]-40 I IAB[EisensteinA[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]-40 I IAB[EisensteinA[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]-40 I IAB[EisensteinA[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]-40 I IAB[EisensteinA[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]-40 I IAB[EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]+40 I IAB[EisensteinA[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]+40 I IAB[EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]+40 IAB[EisensteinA[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]+40 IAB[EisensteinA[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]+40 IAB[EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]-40 IAB[EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]+16 I IAB[EisensteinA[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]+16 I IAB[EisensteinA[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]-16 I IAB[EisensteinA[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]-16 I IAB[EisensteinA[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]-16 I IAB[EisensteinA[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]-16 I IAB[EisensteinA[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]-16 I IAB[EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]+16 I IAB[EisensteinA[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]+16 I IAB[EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]+16 IAB[EisensteinA[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]+16 IAB[EisensteinA[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]+16 IAB[EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]-16 IAB[EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]-16 I IAB[EisensteinA[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]-16 I IAB[EisensteinA[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]+16 I IAB[EisensteinA[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]+16 I IAB[EisensteinA[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]+16 I IAB[EisensteinA[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]+16 I IAB[EisensteinA[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]+16 I IAB[EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]-16 I IAB[EisensteinA[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]-16 I IAB[EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]-16 IAB[EisensteinA[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]-16 IAB[EisensteinA[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]-16 IAB[EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]+16 IAB[EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]+40 IAB[EisensteinB[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]+40 IAB[EisensteinB[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]-40 IAB[EisensteinB[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]-40 IAB[EisensteinB[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]-40 IAB[EisensteinB[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]-40 IAB[EisensteinB[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]-40 IAB[EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]+40 IAB[EisensteinB[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]+40 IAB[EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]-40 I IAB[EisensteinB[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]-40 I IAB[EisensteinB[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]-40 I IAB[EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]+40 I IAB[EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]-16 IAB[EisensteinB[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]-16 IAB[EisensteinB[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]+16 IAB[EisensteinB[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]+16 IAB[EisensteinB[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]+16 IAB[EisensteinB[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]+16 IAB[EisensteinB[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]+16 IAB[EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]-16 IAB[EisensteinB[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]-16 IAB[EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]+16 I IAB[EisensteinB[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]+16 I IAB[EisensteinB[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]+16 I IAB[EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]-16 I IAB[EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]+16 IAB[EisensteinB[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]+16 IAB[EisensteinB[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]-16 IAB[EisensteinB[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]-16 IAB[EisensteinB[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]-16 IAB[EisensteinB[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]-16 IAB[EisensteinB[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]-16 IAB[EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]+16 IAB[EisensteinB[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]+16 IAB[EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]-16 I IAB[EisensteinB[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]-16 I IAB[EisensteinB[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]-16 I IAB[EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]+16 I IAB[EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]],(409 \[Pi]^4)/9720+1/3 \[Pi]^2 HPL[{2},1/t]+1/6 \[Pi]^2 HPL[{0,0},1/t]-1/6 \[Pi]^2 HPL[{1,0},1/t]+HPL[{3,0},1/t]-HPL[{1,2,0},1/t]+2 HPL[{2,0,0},1/t]+2 HPL[{2,1,0},1/t]+HPL[{0,0,0,0},1/t]-HPL[{1,0,0,0},1/t]+8/9 \[Pi]^2 IAB[EisensteinA[3,6,1,1],tau[4,t]]-16/9 \[Pi]^2 IAB[EisensteinA[3,6,1,2],tau[4,t]]+16/9 \[Pi]^2 IAB[EisensteinA[3,6,2,1],tau[4,t]]-8/9 I \[Pi]^2 IAB[EisensteinB[3,6,1,1],tau[4,t]]-16/9 I \[Pi]^2 IAB[EisensteinB[3,6,1,2],tau[4,t]]+16/9 I \[Pi]^2 IAB[EisensteinB[3,6,2,1],tau[4,t]]-4/3 I \[Pi]^3 IAB[EisensteinA[3,6,1,1],1,tau[4,t]]+8/3 I \[Pi]^3 IAB[EisensteinA[3,6,1,2],1,tau[4,t]]-8/3 I \[Pi]^3 IAB[EisensteinA[3,6,2,1],1,tau[4,t]]-4/3 \[Pi]^3 IAB[EisensteinB[3,6,1,1],1,tau[4,t]]-8/3 \[Pi]^3 IAB[EisensteinB[3,6,1,2],1,tau[4,t]]+8/3 \[Pi]^3 IAB[EisensteinB[3,6,2,1],1,tau[4,t]]+40 I \[Pi] IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],tau[4,t]]+16 I \[Pi] IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],tau[4,t]]-16 I \[Pi] IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],tau[4,t]]+40 \[Pi] IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],tau[4,t]]-16 \[Pi] IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],tau[4,t]]+16 \[Pi] IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],tau[4,t]]-80 I \[Pi] IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],tau[4,t]]-32 I \[Pi] IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],tau[4,t]]+32 I \[Pi] IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],tau[4,t]]-80 \[Pi] IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],tau[4,t]]+32 \[Pi] IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],tau[4,t]]-32 \[Pi] IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],tau[4,t]]+80 I \[Pi] IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],tau[4,t]]+32 I \[Pi] IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],tau[4,t]]-32 I \[Pi] IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],tau[4,t]]+80 \[Pi] IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],tau[4,t]]-32 \[Pi] IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],tau[4,t]]+32 \[Pi] IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],tau[4,t]]+40 \[Pi] IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],tau[4,t]]+16 \[Pi] IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],tau[4,t]]-16 \[Pi] IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],tau[4,t]]-40 I \[Pi] IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],tau[4,t]]+16 I \[Pi] IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],tau[4,t]]-16 I \[Pi] IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],tau[4,t]]+80 \[Pi] IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],tau[4,t]]+32 \[Pi] IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],tau[4,t]]-32 \[Pi] IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],tau[4,t]]-80 I \[Pi] IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],tau[4,t]]+32 I \[Pi] IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],tau[4,t]]-32 I \[Pi] IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],tau[4,t]]-80 \[Pi] IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],tau[4,t]]-32 \[Pi] IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],tau[4,t]]+32 \[Pi] IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],tau[4,t]]+80 I \[Pi] IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],tau[4,t]]-32 I \[Pi] IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],tau[4,t]]+32 I \[Pi] IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],tau[4,t]]+480 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]+480 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]-480 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]-480 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]-480 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]-480 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]-480 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]+480 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]+480 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]-480 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]-480 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]-480 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]+480 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]-480 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]-480 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]+480 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]+480 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]+480 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]+480 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]+480 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]-480 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]-480 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]-480 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]-480 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]-480 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]+480 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]+192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]-192 I IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]-192 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]+192 IAB[EisensteinA[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]-960 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]-960 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]+960 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]+960 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]+960 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]+960 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]+960 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]-960 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]-960 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]+960 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]+960 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]+960 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]-960 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]+960 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]+960 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]-960 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]-960 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]-960 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]-960 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]-960 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]+960 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]+960 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]+960 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]+960 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]+960 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]-960 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]-384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]+384 I IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]+384 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]-384 IAB[EisensteinA[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]+960 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]+960 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]-960 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]-960 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]-960 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]-960 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]-960 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]+960 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]+960 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]-960 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]-960 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]-960 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]+960 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]-960 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]-960 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]+960 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]+960 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]+960 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]+960 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]+960 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]-960 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]-960 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]-960 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]-960 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]-960 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]+960 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]+384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]-384 I IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]-384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]+384 IAB[EisensteinA[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]-480 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]-480 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]+480 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]+480 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]+480 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]+480 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]+480 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]-480 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]-480 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]-480 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]-480 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]-480 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]+480 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]-480 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]-480 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]+480 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]+480 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]+480 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]+480 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]+480 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]-480 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]-480 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]+480 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]+480 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]+480 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]-480 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]+192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]-192 IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]+192 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]-192 I IAB[EisensteinB[3,6,1,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]-960 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]-960 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]+960 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]+960 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]+960 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]+960 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]+960 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]-960 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]-960 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]-960 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]-960 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]-960 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]+960 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]-960 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]-960 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]+960 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]+960 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]+960 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]+960 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]+960 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]-960 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]-960 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]+960 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]+960 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]+960 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]-960 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]+384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]-384 IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]+384 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]-384 I IAB[EisensteinB[3,6,1,2],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]+960 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]+960 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]-960 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]-960 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]-960 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]-960 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]-960 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]+960 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]+960 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]+960 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]+960 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]+960 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]-960 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinA[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]+960 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,1],tau[4,t]]+960 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,0,2],tau[4,t]]-960 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,0],tau[4,t]]-960 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,1],tau[4,t]]-960 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,2],tau[4,t]]-960 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,3],tau[4,t]]-960 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,1,4],tau[4,t]]+960 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,0],tau[4,t]]+960 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinA[2,6,2,2],tau[4,t]]-960 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,1],tau[4,t]]-960 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,2],tau[4,t]]-960 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,1,4],tau[4,t]]+960 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,1],EisensteinB[2,6,2,2],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,1],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,0,2],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,0],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,1],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,2],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,3],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,1,4],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,0],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinA[2,6,2,2],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,1],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,2],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,1,4],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,1,2],EisensteinB[2,6,2,2],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,1],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,0,2],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,0],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,1],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,2],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,3],tau[4,t]]-384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,1,4],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,0],tau[4,t]]+384 IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinA[2,6,2,2],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,1],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,2],tau[4,t]]-384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,1,4],tau[4,t]]+384 I IAB[EisensteinB[3,6,2,1],1,EisensteinB[3,6,2,1],EisensteinB[2,6,2,2],tau[4,t]]-2/9 I \[Pi] Zeta[3]+16/3 HPL[{0},1/t] Zeta[3]+22/3 HPL[{1},1/t] Zeta[3]-(12 I IAB[EisensteinA[3,6,1,1],tau[4,t]] Zeta[3])/\[Pi]+(24 I IAB[EisensteinA[3,6,1,2],tau[4,t]] Zeta[3])/\[Pi]-(24 I IAB[EisensteinA[3,6,2,1],tau[4,t]] Zeta[3])/\[Pi]-(12 IAB[EisensteinB[3,6,1,1],tau[4,t]] Zeta[3])/\[Pi]-(24 IAB[EisensteinB[3,6,1,2],tau[4,t]] Zeta[3])/\[Pi]+(24 IAB[EisensteinB[3,6,2,1],tau[4,t]] Zeta[3])/\[Pi]};


UnipotentFamA8To10[5,t_]:={(I \[Pi]^2)/27+40 I IAB[1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,0],tau[5,t]]-40 I IAB[1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[5,t]]+16 I IAB[1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,0],tau[5,t]]-16 I IAB[1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[5,t]]-16 I IAB[1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,0],tau[5,t]]+16 I IAB[1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[5,t]]-(15 I ImH[0,1,1,(-1)^(2/3)])/\[Pi]+20 I IAB[1,EisensteinA[3,6,1,0],tau[5,t]] Log[3]+8 I IAB[1,EisensteinA[3,6,1,3],tau[5,t]] Log[3]-8 I IAB[1,EisensteinA[3,6,2,3],tau[5,t]] Log[3],40 I IAB[EisensteinA[3,6,1,0],EisensteinA[2,6,1,0],tau[5,t]]-40 I IAB[EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[5,t]]+16 I IAB[EisensteinA[3,6,1,3],EisensteinA[2,6,1,0],tau[5,t]]-16 I IAB[EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[5,t]]-16 I IAB[EisensteinA[3,6,2,3],EisensteinA[2,6,1,0],tau[5,t]]+16 I IAB[EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[5,t]]+20 I IAB[EisensteinA[3,6,1,0],tau[5,t]] Log[3]+4 I IAB[EisensteinA[3,6,1,3],tau[5,t]] Log[9]-4 I IAB[EisensteinA[3,6,2,3],tau[5,t]] Log[9],(7 \[Pi]^4)/18-36 GR[0,0,(-1)^(1/3),-1]+27 GR[0,0,(-1)^(2/3),1]+1/3 \[Pi]^2 HPL[{2},1/t]+1/6 \[Pi]^2 HPL[{0,0},1/t]-1/6 \[Pi]^2 HPL[{1,0},1/t]+HPL[{3,0},1/t]-HPL[{1,2,0},1/t]+2 HPL[{2,0,0},1/t]+2 HPL[{2,1,0},1/t]+HPL[{0,0,0,0},1/t]-HPL[{1,0,0,0},1/t]+14/9 \[Pi]^2 IAB[EisensteinA[3,6,1,0],tau[5,t]]+(90 GI[0,1,(-1)^(2/3)] IAB[EisensteinA[3,6,1,0],tau[5,t]])/\[Pi]-28/9 \[Pi]^2 IAB[EisensteinA[3,6,1,3],tau[5,t]]-(180 GI[0,1,(-1)^(2/3)] IAB[EisensteinA[3,6,1,3],tau[5,t]])/\[Pi]+28/9 \[Pi]^2 IAB[EisensteinA[3,6,2,3],tau[5,t]]+(180 GI[0,1,(-1)^(2/3)] IAB[EisensteinA[3,6,2,3],tau[5,t]])/\[Pi]+480 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,0],tau[5,t]]-480 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[5,t]]+192 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,0],tau[5,t]]-192 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[5,t]]-192 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,0],tau[5,t]]+192 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[5,t]]-960 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,0],tau[5,t]]+960 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[5,t]]-384 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,0],tau[5,t]]+384 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[5,t]]+384 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,0],tau[5,t]]-384 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[5,t]]+960 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,0],tau[5,t]]-960 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[5,t]]+384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,0],tau[5,t]]-384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[5,t]]-384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,0],tau[5,t]]+384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[5,t]]+(30 Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,0],tau[5,t]] Log[3])/\[Pi]-(60 Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,3],tau[5,t]] Log[3])/\[Pi]+(60 Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,2,3],tau[5,t]] Log[3])/\[Pi]+240 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],tau[5,t]] Log[3]+96 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],tau[5,t]] Log[3]-96 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],tau[5,t]] Log[3]-480 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],tau[5,t]] Log[3]-192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],tau[5,t]] Log[3]+192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],tau[5,t]] Log[3]+480 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],tau[5,t]] Log[3]+192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],tau[5,t]] Log[3]-192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],tau[5,t]] Log[3]+16/3 HPL[{0},1/t] Zeta[3]+22/3 HPL[{1},1/t] Zeta[3]-39 Log[3] Zeta[3]};


UnipotentFamA8To10[6,t_]:={40 IAB[1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,1],tau[6,t]]-40 IAB[1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[6,t]]+16 IAB[1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,1],tau[6,t]]-16 IAB[1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[6,t]]-16 IAB[1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,1],tau[6,t]]+16 IAB[1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[6,t]]-1/12 I \[Pi]^2 tau[6,t]+Zeta[3]/\[Pi],\[Pi]^3/6+40 IAB[EisensteinB[3,6,0,1],EisensteinA[2,6,0,1],tau[6,t]]-40 IAB[EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[6,t]]+16 IAB[EisensteinB[3,6,3,1],EisensteinA[2,6,0,1],tau[6,t]]-16 IAB[EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[6,t]]-16 IAB[EisensteinB[3,6,3,2],EisensteinA[2,6,0,1],tau[6,t]]+16 IAB[EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[6,t]],\[Pi]^4/30+1/3 \[Pi]^2 HPL[{2},1/t]+1/6 \[Pi]^2 HPL[{0,0},1/t]-1/6 \[Pi]^2 HPL[{1,0},1/t]+HPL[{3,0},1/t]-HPL[{1,2,0},1/t]+2 HPL[{2,0,0},1/t]+2 HPL[{2,1,0},1/t]+HPL[{0,0,0,0},1/t]-HPL[{1,0,0,0},1/t]-2 \[Pi]^3 IAB[EisensteinB[3,6,0,1],1,tau[6,t]]+4 \[Pi]^3 IAB[EisensteinB[3,6,3,1],1,tau[6,t]]-4 \[Pi]^3 IAB[EisensteinB[3,6,3,2],1,tau[6,t]]-480 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,1],tau[6,t]]+480 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[6,t]]-192 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,1],tau[6,t]]+192 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[6,t]]+192 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,1],tau[6,t]]-192 IAB[EisensteinB[3,6,0,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[6,t]]+960 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,1],tau[6,t]]-960 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[6,t]]+384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,1],tau[6,t]]-384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[6,t]]-384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,1],tau[6,t]]+384 IAB[EisensteinB[3,6,3,1],1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[6,t]]-960 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,1],tau[6,t]]+960 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[6,t]]-384 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,1],tau[6,t]]+384 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[6,t]]+384 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,1],tau[6,t]]-384 IAB[EisensteinB[3,6,3,2],1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[6,t]]+16/3 HPL[{0},1/t] Zeta[3]+22/3 HPL[{1},1/t] Zeta[3]-(12 IAB[EisensteinB[3,6,0,1],tau[6,t]] Zeta[3])/\[Pi]+(24 IAB[EisensteinB[3,6,3,1],tau[6,t]] Zeta[3])/\[Pi]-(24 IAB[EisensteinB[3,6,3,2],tau[6,t]] Zeta[3])/\[Pi]};


UnipotentFamA8To10[-1,t_]:={(2 \[Pi]^2)/27+I Cl[2,\[Pi]/3]+4 I \[Pi] IAB[1,EisensteinA[3,6,1,0],tau[-1,t]]+10 I \[Pi] IAB[1,EisensteinA[3,6,1,3],tau[-1,t]]-4 I \[Pi] IAB[1,EisensteinA[3,6,2,3],tau[-1,t]]-16 IAB[1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[-1,t]]+16 IAB[1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[-1,t]]-40 IAB[1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[-1,t]]+40 IAB[1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[-1,t]]+16 IAB[1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[-1,t]]-16 IAB[1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[-1,t]]+(6 ImH[0,1,1,(-1)^(2/3)])/\[Pi]-8 IAB[1,EisensteinA[3,6,1,0],tau[-1,t]] Log[3]-20 IAB[1,EisensteinA[3,6,1,3],tau[-1,t]] Log[3]+8 IAB[1,EisensteinA[3,6,2,3],tau[-1,t]] Log[3]-I Cl[2,\[Pi]/3] tau[-1,t],2 \[Pi] Cl[2,\[Pi]/3]+4 I \[Pi] IAB[EisensteinA[3,6,1,0],tau[-1,t]]+10 I \[Pi] IAB[EisensteinA[3,6,1,3],tau[-1,t]]-4 I \[Pi] IAB[EisensteinA[3,6,2,3],tau[-1,t]]-16 IAB[EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[-1,t]]+16 IAB[EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[-1,t]]-40 IAB[EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[-1,t]]+40 IAB[EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[-1,t]]+16 IAB[EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[-1,t]]-16 IAB[EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[-1,t]]-8 IAB[EisensteinA[3,6,1,0],tau[-1,t]] Log[3]-20 IAB[EisensteinA[3,6,1,3],tau[-1,t]] Log[3]+2 IAB[EisensteinA[3,6,2,3],tau[-1,t]] Log[81],-(\[Pi]^4/24)-6 Cl[2,\[Pi]/3]^2-(1/3) \[Pi]^2 HPL[{-2},-t]-(1/6) I \[Pi]^3 HPL[{-1},-t]-2 I \[Pi] HPL[{-2,-1},-t]+I \[Pi] HPL[{-1,-2},-t]+(1/6) \[Pi]^2 HPL[{-1,0},-t]+2 HPL[{-2,-1,0},-t]-HPL[{-1,-2,0},-t]+(16/9) \[Pi]^2 IAB[EisensteinA[3,6,1,0],tau[-1,t]]+24 I Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,0],tau[-1,t]]-(8/9) \[Pi]^2 IAB[EisensteinA[3,6,1,3],tau[-1,t]]-12 I Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,3],tau[-1,t]]-(16/9) \[Pi]^2 IAB[EisensteinA[3,6,2,3],tau[-1,t]]-24 I Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,2,3],tau[-1,t]]+48 \[Pi] Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,0],1,tau[-1,t]]-24 \[Pi] Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,3],1,tau[-1,t]]-48 \[Pi] Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,2,3],1,tau[-1,t]]+96 I \[Pi] IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],tau[-1,t]]+240 I \[Pi] IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],tau[-1,t]]-96 I \[Pi] IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],tau[-1,t]]-48 I \[Pi] IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],tau[-1,t]]-120 I \[Pi] IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],tau[-1,t]]+48 I \[Pi] IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],tau[-1,t]]-96 I \[Pi] IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],tau[-1,t]]-240 I \[Pi] IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],tau[-1,t]]+96 I \[Pi] IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],tau[-1,t]]-384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[-1,t]]+384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[-1,t]]-960 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[-1,t]]+960 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[-1,t]]+384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[-1,t]]-384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[-1,t]]+192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[-1,t]]-192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[-1,t]]+480 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[-1,t]]-480 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[-1,t]]-192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[-1,t]]+192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[-1,t]]+384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[-1,t]]-384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[-1,t]]+960 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[-1,t]]-960 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[-1,t]]-384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[-1,t]]+384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[-1,t]]+(144 IAB[EisensteinA[3,6,1,0],tau[-1,t]] ImH[0,1,1,(-1)^(2/3)])/\[Pi]-(72 IAB[EisensteinA[3,6,1,3],tau[-1,t]] ImH[0,1,1,(-1)^(2/3)])/\[Pi]-(144 IAB[EisensteinA[3,6,2,3],tau[-1,t]] ImH[0,1,1,(-1)^(2/3)])/\[Pi]-192 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],tau[-1,t]] Log[3]-480 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],tau[-1,t]] Log[3]+192 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],tau[-1,t]] Log[3]+96 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],tau[-1,t]] Log[3]+240 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],tau[-1,t]] Log[3]-96 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],tau[-1,t]] Log[3]+192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],tau[-1,t]] Log[3]+480 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],tau[-1,t]] Log[3]-192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],tau[-1,t]] Log[3]-(22/3) HPL[{-1},-t] Zeta[3]}


UnipotentFamA8To10[-2,t_]:={-4 I \[Pi] IAB[1,EisensteinB[3,6,0,1],tau[-2,t]]-10 I \[Pi] IAB[1,EisensteinB[3,6,3,1],tau[-2,t]]+4 I \[Pi] IAB[1,EisensteinB[3,6,3,2],tau[-2,t]]-16 IAB[1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,1],tau[-2,t]]-16 IAB[1,EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[-2,t]]+16 IAB[1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,0],tau[-2,t]]+16 IAB[1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,2],tau[-2,t]]+16 IAB[1,EisensteinB[3,6,0,1],EisensteinA[2,6,1,4],tau[-2,t]]-16 I IAB[1,EisensteinB[3,6,0,1],EisensteinB[2,6,1,2],tau[-2,t]]-16 I IAB[1,EisensteinB[3,6,0,1],EisensteinB[2,6,1,4],tau[-2,t]]-40 IAB[1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,1],tau[-2,t]]-40 IAB[1,EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[-2,t]]+40 IAB[1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,0],tau[-2,t]]+40 IAB[1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,2],tau[-2,t]]+40 IAB[1,EisensteinB[3,6,3,1],EisensteinA[2,6,1,4],tau[-2,t]]-40 I IAB[1,EisensteinB[3,6,3,1],EisensteinB[2,6,1,2],tau[-2,t]]-40 I IAB[1,EisensteinB[3,6,3,1],EisensteinB[2,6,1,4],tau[-2,t]]+16 IAB[1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,1],tau[-2,t]]+16 IAB[1,EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[-2,t]]-16 IAB[1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,0],tau[-2,t]]-16 IAB[1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,2],tau[-2,t]]-16 IAB[1,EisensteinB[3,6,3,2],EisensteinA[2,6,1,4],tau[-2,t]]+16 I IAB[1,EisensteinB[3,6,3,2],EisensteinB[2,6,1,2],tau[-2,t]]+16 I IAB[1,EisensteinB[3,6,3,2],EisensteinB[2,6,1,4],tau[-2,t]]+(1/6) I \[Pi]^2 tau[-2,t]+Zeta[3]/\[Pi],-(\[Pi]^3/3)-4 I \[Pi] IAB[EisensteinB[3,6,0,1],tau[-2,t]]-10 I \[Pi] IAB[EisensteinB[3,6,3,1],tau[-2,t]]+4 I \[Pi] IAB[EisensteinB[3,6,3,2],tau[-2,t]]-16 IAB[EisensteinB[3,6,0,1],EisensteinA[2,6,0,1],tau[-2,t]]-16 IAB[EisensteinB[3,6,0,1],EisensteinA[2,6,0,2],tau[-2,t]]+16 IAB[EisensteinB[3,6,0,1],EisensteinA[2,6,1,0],tau[-2,t]]+16 IAB[EisensteinB[3,6,0,1],EisensteinA[2,6,1,2],tau[-2,t]]+16 IAB[EisensteinB[3,6,0,1],EisensteinA[2,6,1,4],tau[-2,t]]-16 I IAB[EisensteinB[3,6,0,1],EisensteinB[2,6,1,2],tau[-2,t]]-16 I IAB[EisensteinB[3,6,0,1],EisensteinB[2,6,1,4],tau[-2,t]]-40 IAB[EisensteinB[3,6,3,1],EisensteinA[2,6,0,1],tau[-2,t]]-40 IAB[EisensteinB[3,6,3,1],EisensteinA[2,6,0,2],tau[-2,t]]+40 IAB[EisensteinB[3,6,3,1],EisensteinA[2,6,1,0],tau[-2,t]]+40 IAB[EisensteinB[3,6,3,1],EisensteinA[2,6,1,2],tau[-2,t]]+40 IAB[EisensteinB[3,6,3,1],EisensteinA[2,6,1,4],tau[-2,t]]-40 I IAB[EisensteinB[3,6,3,1],EisensteinB[2,6,1,2],tau[-2,t]]-40 I IAB[EisensteinB[3,6,3,1],EisensteinB[2,6,1,4],tau[-2,t]]+16 IAB[EisensteinB[3,6,3,2],EisensteinA[2,6,0,1],tau[-2,t]]+16 IAB[EisensteinB[3,6,3,2],EisensteinA[2,6,0,2],tau[-2,t]]-16 IAB[EisensteinB[3,6,3,2],EisensteinA[2,6,1,0],tau[-2,t]]-16 IAB[EisensteinB[3,6,3,2],EisensteinA[2,6,1,2],tau[-2,t]]-16 IAB[EisensteinB[3,6,3,2],EisensteinA[2,6,1,4],tau[-2,t]]+16 I IAB[EisensteinB[3,6,3,2],EisensteinB[2,6,1,2],tau[-2,t]]+16 I IAB[EisensteinB[3,6,3,2],EisensteinB[2,6,1,4],tau[-2,t]],-(\[Pi]^4/24)-6 Cl[2,\[Pi]/3]^2-(1/3) \[Pi]^2 HPL[{-2},-t]-(1/6) I \[Pi]^3 HPL[{-1},-t]-2 I \[Pi] HPL[{-2,-1},-t]+I \[Pi] HPL[{-1,-2},-t]+(1/6) \[Pi]^2 HPL[{-1,0},-t]+2 HPL[{-2,-1,0},-t]-HPL[{-1,-2,0},-t]+(16/9) \[Pi]^2 IAB[EisensteinA[3,6,1,0],tau[-1,t]]+24 I Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,0],tau[-1,t]]-(8/9) \[Pi]^2 IAB[EisensteinA[3,6,1,3],tau[-1,t]]-12 I Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,3],tau[-1,t]]-(16/9) \[Pi]^2 IAB[EisensteinA[3,6,2,3],tau[-1,t]]-24 I Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,2,3],tau[-1,t]]+48 \[Pi] Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,0],1,tau[-1,t]]-24 \[Pi] Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,1,3],1,tau[-1,t]]-48 \[Pi] Cl[2,\[Pi]/3] IAB[EisensteinA[3,6,2,3],1,tau[-1,t]]+96 I \[Pi] IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],tau[-1,t]]+240 I \[Pi] IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],tau[-1,t]]-96 I \[Pi] IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],tau[-1,t]]-48 I \[Pi] IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],tau[-1,t]]-120 I \[Pi] IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],tau[-1,t]]+48 I \[Pi] IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],tau[-1,t]]-96 I \[Pi] IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],tau[-1,t]]-240 I \[Pi] IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],tau[-1,t]]+96 I \[Pi] IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],tau[-1,t]]-384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[-1,t]]+384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[-1,t]]-960 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[-1,t]]+960 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[-1,t]]+384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[-1,t]]-384 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[-1,t]]+192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[-1,t]]-192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[-1,t]]+480 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[-1,t]]-480 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[-1,t]]-192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[-1,t]]+192 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[-1,t]]+384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,1,3],tau[-1,t]]-384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],EisensteinA[2,6,2,0],tau[-1,t]]+960 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,1,3],tau[-1,t]]-960 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],EisensteinA[2,6,2,0],tau[-1,t]]-384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,1,3],tau[-1,t]]+384 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],EisensteinA[2,6,2,0],tau[-1,t]]+(144 IAB[EisensteinA[3,6,1,0],tau[-1,t]] ImH[0,1,1,(-1)^(2/3)])/\[Pi]-(72 IAB[EisensteinA[3,6,1,3],tau[-1,t]] ImH[0,1,1,(-1)^(2/3)])/\[Pi]-(144 IAB[EisensteinA[3,6,2,3],tau[-1,t]] ImH[0,1,1,(-1)^(2/3)])/\[Pi]-192 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,0],tau[-1,t]] Log[3]-480 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,1,3],tau[-1,t]] Log[3]+192 IAB[EisensteinA[3,6,1,0],1,EisensteinA[3,6,2,3],tau[-1,t]] Log[3]+96 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,0],tau[-1,t]] Log[3]+240 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,1,3],tau[-1,t]] Log[3]-96 IAB[EisensteinA[3,6,1,3],1,EisensteinA[3,6,2,3],tau[-1,t]] Log[3]+192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,0],tau[-1,t]] Log[3]+480 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,1,3],tau[-1,t]] Log[3]-192 IAB[EisensteinA[3,6,2,3],1,EisensteinA[3,6,2,3],tau[-1,t]] Log[3]-(22/3) HPL[{-1},-t] Zeta[3]}


(* ::Subsubsection:: *)
(*Semi-simple components*)


(*SemiSimple[region[t],t] is the function for the semi-simple components of the master integrals in the different regions.*)


SemiSimple[1,t_]:={{psi1[1,t],0,0},{-phi1[1,t],24/((-9+t) (-1+t) t psi1[1,t]),0},{0,0,1}};
SemiSimple[2,t_]:={{-psi1[2,t],0,0},{phi1[2,t],(24)/((-9+t) (-1+t) t psi1[2,t]),0},{0,0,1}};
SemiSimple[3,t_]:={{psi1[3,t],0,0},{-phi1[3,t],-(24/((-9+t) (-1+t) t psi1[3,t])),0},{0,0,1}};
SemiSimple[4,t_]:={{psi1[4,t],0,0},{-phi1[4,t],-(24/((-9+t) (-1+t) t psi1[4,t])),0},{0,0,1}};
SemiSimple[5,t_]:={{psi1[5,t],0,0},{-phi1[5,t],-(24/((-9+t) (-1+t) t psi1[5,t])),0},{0,0,1}};
SemiSimple[6,t_]:={{psi1[6,t],0,0},{-phi1[6,t],-(24/((-9+t) (-1+t) t psi1[6,t])),0},{0,0,1}};
SemiSimple[-1,t_]:={{psi1[-1,t],0,0},{-phi1[-1,t],24/((-9+t) (-1+t) t psi1[-1,t]),0},{0,0,1}};
SemiSimple[-2,t_]:={{psi1[-2,t],0,0},{-phi1[-2,t],-(24/((-9+t) (-1+t) t psi1[-2,t])),0},{0,0,1}}


(* ::Subsubsection:: *)
(*Master integrals for numerical evaluation*)


(*master8FamA[t], master9FamA[t], master10FamA[t], are the functions that evaluate the master integrals f8,f9 and f10 of family A, while  master8FamB[t], master9FamB[t] and master10FamB[t]
  are the functions that evaluate the master integrals f8,f9 and f10 of family B.*)


master8FamA[region_,t_]:=(SemiSimple[region,t].UnipotentFamA8To10[region,t])[[1]]


master9FamA[region_,t_]:=(SemiSimple[region,t].UnipotentFamA8To10[region,t])[[2]]


master10FamA[region_,t_]:=(SemiSimple[region,t].UnipotentFamA8To10[region,t])[[3]]


master8FamB[region_,t_]:=(SemiSimple[region,1/t].UnipotentFamA8To10[region,1/t])[[1]]


master9FamB[region_,t_]:=(SemiSimple[region,1/t].UnipotentFamA8To10[region,1/t])[[2]]


master10FamB[region_,t_]:=(SemiSimple[region,1/t].UnipotentFamA8To10[region,1/t])[[3]]


master8FamA[t_]:=Piecewise[{
{master8FamA[-2,t],region[t]===-2},
{master8FamA[-1,t],region[t]===-1},
{master8FamA[1,t],region[t]===1},
{master8FamA[2,t],region[t]===2},
{master8FamA[3,t],region[t]===3},
{master8FamA[4,t],region[t]===4},
{master8FamA[5,t],region[t]===5},
{master8FamA[6,t],region[t]===6}
},master8A[t]]


master9FamA[t_]:=Piecewise[{
{master9FamA[-2,t],region[t]===-2},
{master9FamA[-1,t],region[t]===-1},
{master9FamA[1,t],region[t]===1},
{master9FamA[2,t],region[t]===2},
{master9FamA[3,t],region[t]===3},
{master9FamA[4,t],region[t]===4},
{master9FamA[5,t],region[t]===5},
{master9FamA[6,t],region[t]===6}
},master9A[t]]


master10FamA[t_]:=Piecewise[{
{master10FamA[-2,t],region[t]===-2},
{master10FamA[-1,t],region[t]===-1},
{master10FamA[1,t],region[t]===1},
{master10FamA[2,t],region[t]===2},
{master10FamA[3,t],region[t]===3},
{master10FamA[4,t],region[t]===4},
{master10FamA[5,t],region[t]===5},
{master10FamA[6,t],region[t]===6}
},master10A[t]]


master8FamB[t_]:=Piecewise[{
{master8FamB[-2,t],region[1/t]===-2},
{master8FamB[-1,t],region[1/t]===-1},
{master8FamB[1,t],region[1/t]===1},
{master8FamB[2,t],region[1/t]===2},
{master8FamB[3,t],region[1/t]===3},
{master8FamB[4,t],region[1/t]===4},
{master8FamB[5,t],region[1/t]===5},
{master8FamB[6,t],region[1/t]===6}
},master8B[t]]


master9FamB[t_]:=Piecewise[{
{master9FamB[-2,t],region[1/t]===-2},
{master9FamB[-1,t],region[1/t]===-1},
{master9FamB[1,t],region[1/t]===1},
{master9FamB[2,t],region[1/t]===2},
{master9FamB[3,t],region[1/t]===3},
{master9FamB[4,t],region[1/t]===4},
{master9FamB[5,t],region[1/t]===5},
{master9FamB[6,t],region[1/t]===6}
},master9B[t]]


master10FamB[t_]:=Piecewise[{
{master10FamB[-2,t],region[1/t]===-2},
{master10FamB[-1,t],region[1/t]===-1},
{master10FamB[1,t],region[1/t]===1},
{master10FamB[2,t],region[1/t]===2},
{master10FamB[3,t],region[1/t]===3},
{master10FamB[4,t],region[1/t]===4},
{master10FamB[5,t],region[1/t]===5},
{master10FamB[6,t],region[1/t]===6}
},master10B[t]]


(* ::Subsection:: *)
(*Three-loop corrections to the rho parameter*)


(* CoeffMatA[t_] is the function associated to equatino 8.2. del2Ell[t_] gives the contribution of the elliptic master integrals to the three-loop corrections to the rho parameter, while
   del2MPL[t_] gives the MPLs contribution. del2[t_] gives the full three-loop correction to the rho parameter.*)


CoeffMatA[t_]:=cf*nc{(2cf-nc)(((-11+t) (-9+t) t)/(144 (-1+t)))+((-9+t) t (-9-28 t+5 t^2))/(108 (-1+t)^2),-(2cf-nc)(((-13+t) (-9+t) (-3+t) t)/(144 (-1+t)))-((-9+t) t (-27-36 t+7 t^2))/(108 (-1+t)),(2cf-nc)/12};


(*del2Ell[t_,opt_]:=If[opt==1,CoeffMatA[t].{master8FamA[region[t],t],master9FamA[region[t],t],master10FamA[region[t],t]}+t CoeffMatA[1/t].{master8FamB[region[1/t],t],master9FamB[region[1/t],t],master10FamB[region[1/t],t]},CoeffMatA[t].{master8FamA[t],master9FamA[t],master10FamA[t]}+t CoeffMatA[1/t].{master8FamB[t],master9FamB[t],master10FamB[t]}];*)


del2Ell[t_/;Not[NumberQ[t]]]:=CoeffMatA[t].{master8FamA[t],master9FamA[t],master10FamA[t]}+t CoeffMatA[1/t].{master8FamB[t],master9FamB[t],master10FamB[t]}


del2Ell[t_/;0<t<1]:=CoeffMatA[t].{master8FamA[t],master9FamA[t],master10FamA[t]}+t CoeffMatA[1/t].{master8FamB[t],master9FamB[t],master10FamB[t]}


del2MPL[t_/;0<t<1]:=-(1/864) cf nc (-636+1651 cf-3039 nc+450 nl) (1+t)-1/270 cf nc \[Pi]^4 (nc (-7+t)+6 cf (1+t))+(cf nc \[Pi]^2 (2 cf (30+181 t-554 t^2+181 t^3+30 t^4)+3 t (-4 nl (7-10 t+7 t^2)+7 nc (23-42 t+23 t^2))))/(1296 (-1+t) t)+1/(216 (-1+t)^2) cf nc \[Pi]^2 (-4+6 (2-2 cf+nc) t+6 (-2+19 cf-7 nc+2 nl) t^2+(4-92 cf+31 nc-4 nl) t^3+(44 cf-9 nc) t^4-10 cf t^5) HPL[{0},t]-(cf nc (72+3 (44+421 nc-66 nl) t+6 (-32+163 nc-22 nl) t^2+cf (60-1301 t+114 t^2)) HPL[{0},t])/(432 (-1+t))-(cf nc \[Pi]^2 (-1+t) (2 cf (5-7 t-8 t^2-7 t^3+5 t^4)+t (8 nl t+nc (9-26 t+9 t^2))) HPL[{1},t])/(216 t^2)-1/18 cf (2 cf-nc) nc \[Pi]^2 (1+t) HPL[{2},t]+1/(216 (-1+t)^2) cf nc (-102+6 (133+8 nl) t+6 (97+24 nl) t^2-6 (29+20 nl) t^3+3 nc (3-119 t-208 t^2+230 t^3)+2 cf (-9+402 t-981 t^2+304 t^3+30 t^4)) HPL[{0,0},t]+1/18 cf (2 cf-nc) nc \[Pi]^2 (1+t) HPL[{1,0},t]+(cf nc (2 cf (30+181 t-554 t^2+181 t^3+30 t^4)+3 t (-4 nl (7-10 t+7 t^2)+7 nc (23-42 t+23 t^2))) HPL[{1,0},t])/(216 (-1+t) t)-1/(36 (-1+t)^2) cf nc (4+6 (-2+2 cf-nc) t-6 (-2+19 cf-7 nc+2 nl) t^2+(-4+92 cf-31 nc+4 nl) t^3+(-44 cf+9 nc) t^4+10 cf t^5) HPL[{2,0},t]+1/(18 (-1+Sqrt[t])^2 Sqrt[t]) cf nc (3+(50-224 cf+134 nc) Sqrt[t]+(-67+352 cf-220 nc) t-6 (22+30 cf-37 nc) t^(3/2)+(-3+72 cf-256 nc) t^2-2 (-9+66 cf-85 nc) t^(5/2)+(3+96 cf-36 nc) t^3+(-28 cf+18 nc) t^(7/2)-40 cf t^4+20 cf t^(9/2)) HPL[{-1,0,0},Sqrt[t]]-1/(36 (-1+t)^3) cf nc (-4+(4+114 cf+51 nc-12 nl) t+6 (8+5 nc+2 nl) t^2-(52+118 cf+161 nc-4 nl) t^3+(4+96 cf+71 nc-4 nl) t^4+9 (-6 cf+nc) t^5+10 cf t^6) HPL[{0,0,0},t]-1/(18 (1+Sqrt[t])^2 Sqrt[t]) cf nc (-3+(50-224 cf+134 nc) Sqrt[t]+(67-352 cf+220 nc) t-6 (22+30 cf-37 nc) t^(3/2)+(3-72 cf+256 nc) t^2-2 (-9+66 cf-85 nc) t^(5/2)+(-3-96 cf+36 nc) t^3+(-28 cf+18 nc) t^(7/2)+40 cf t^4+20 cf t^(9/2)) HPL[{1,0,0},Sqrt[t]]-(cf nc (-1+t) (2 cf (5-7 t-8 t^2-7 t^3+5 t^4)+t (8 nl t+nc (9-26 t+9 t^2))) HPL[{1,1,0},t])/(36 t^2)+1/3 cf (2 cf-nc) nc (1+t) HPL[{1,2,0},t]-2/3 cf nc (cf+cf t-nc t) HPL[{2,0,0},t]-1/3 cf (2 cf-nc) nc (1+t) HPL[{2,1,0},t]+8/3 cf (2 cf-nc) nc (1+t) HPL[{-1,1,0,0},Sqrt[t]]+8/3 cf (2 cf-nc) nc (1+t) HPL[{1,-1,0,0},Sqrt[t]]-1/3 cf nc^2 (-1+t) HPL[{1,0,0,0},t]-1/9 cf (2 cf-nc) nc \[Pi]^2 (1+t) Log[2]^2+1/9 cf (2 cf-nc) nc (1+t) Log[2]^4+8/3 cf (2 cf-nc) nc (1+t) PolyLog[4,1/2]+1/(108 (-1+t)^2) cf nc (8 (-101-3 nl+21 t+9 nl t+21 t^2-101 t^3)+3 nc (-244+99 t+213 t^2-297 t^3+9 t^4)+6 cf (289-172 t-181 t^2+317 t^3-22 t^4+5 t^5)) Zeta[3]-(cf (2 cf-nc) nc t (1+t) HPL[{0},t] Zeta[3])/(-1+t)-4/3 cf (2 cf-nc) nc (1+t) HPL[{1},t] Zeta[3];


del2MPL[t_/;Not[NumberQ[t]]]:=-(1/864) cf nc (-636+1651 cf-3039 nc+450 nl) (1+t)-1/270 cf nc \[Pi]^4 (nc (-7+t)+6 cf (1+t))+(cf nc \[Pi]^2 (2 cf (30+181 t-554 t^2+181 t^3+30 t^4)+3 t (-4 nl (7-10 t+7 t^2)+7 nc (23-42 t+23 t^2))))/(1296 (-1+t) t)+1/(216 (-1+t)^2) cf nc \[Pi]^2 (-4+6 (2-2 cf+nc) t+6 (-2+19 cf-7 nc+2 nl) t^2+(4-92 cf+31 nc-4 nl) t^3+(44 cf-9 nc) t^4-10 cf t^5) HPL[{0},t]-(cf nc (72+3 (44+421 nc-66 nl) t+6 (-32+163 nc-22 nl) t^2+cf (60-1301 t+114 t^2)) HPL[{0},t])/(432 (-1+t))-(cf nc \[Pi]^2 (-1+t) (2 cf (5-7 t-8 t^2-7 t^3+5 t^4)+t (8 nl t+nc (9-26 t+9 t^2))) HPL[{1},t])/(216 t^2)-1/18 cf (2 cf-nc) nc \[Pi]^2 (1+t) HPL[{2},t]+1/(216 (-1+t)^2) cf nc (-102+6 (133+8 nl) t+6 (97+24 nl) t^2-6 (29+20 nl) t^3+3 nc (3-119 t-208 t^2+230 t^3)+2 cf (-9+402 t-981 t^2+304 t^3+30 t^4)) HPL[{0,0},t]+1/18 cf (2 cf-nc) nc \[Pi]^2 (1+t) HPL[{1,0},t]+(cf nc (2 cf (30+181 t-554 t^2+181 t^3+30 t^4)+3 t (-4 nl (7-10 t+7 t^2)+7 nc (23-42 t+23 t^2))) HPL[{1,0},t])/(216 (-1+t) t)-1/(36 (-1+t)^2) cf nc (4+6 (-2+2 cf-nc) t-6 (-2+19 cf-7 nc+2 nl) t^2+(-4+92 cf-31 nc+4 nl) t^3+(-44 cf+9 nc) t^4+10 cf t^5) HPL[{2,0},t]+1/(18 (-1+Sqrt[t])^2 Sqrt[t]) cf nc (3+(50-224 cf+134 nc) Sqrt[t]+(-67+352 cf-220 nc) t-6 (22+30 cf-37 nc) t^(3/2)+(-3+72 cf-256 nc) t^2-2 (-9+66 cf-85 nc) t^(5/2)+(3+96 cf-36 nc) t^3+(-28 cf+18 nc) t^(7/2)-40 cf t^4+20 cf t^(9/2)) HPL[{-1,0,0},Sqrt[t]]-1/(36 (-1+t)^3) cf nc (-4+(4+114 cf+51 nc-12 nl) t+6 (8+5 nc+2 nl) t^2-(52+118 cf+161 nc-4 nl) t^3+(4+96 cf+71 nc-4 nl) t^4+9 (-6 cf+nc) t^5+10 cf t^6) HPL[{0,0,0},t]-1/(18 (1+Sqrt[t])^2 Sqrt[t]) cf nc (-3+(50-224 cf+134 nc) Sqrt[t]+(67-352 cf+220 nc) t-6 (22+30 cf-37 nc) t^(3/2)+(3-72 cf+256 nc) t^2-2 (-9+66 cf-85 nc) t^(5/2)+(-3-96 cf+36 nc) t^3+(-28 cf+18 nc) t^(7/2)+40 cf t^4+20 cf t^(9/2)) HPL[{1,0,0},Sqrt[t]]-(cf nc (-1+t) (2 cf (5-7 t-8 t^2-7 t^3+5 t^4)+t (8 nl t+nc (9-26 t+9 t^2))) HPL[{1,1,0},t])/(36 t^2)+1/3 cf (2 cf-nc) nc (1+t) HPL[{1,2,0},t]-2/3 cf nc (cf+cf t-nc t) HPL[{2,0,0},t]-1/3 cf (2 cf-nc) nc (1+t) HPL[{2,1,0},t]+8/3 cf (2 cf-nc) nc (1+t) HPL[{-1,1,0,0},Sqrt[t]]+8/3 cf (2 cf-nc) nc (1+t) HPL[{1,-1,0,0},Sqrt[t]]-1/3 cf nc^2 (-1+t) HPL[{1,0,0,0},t]-1/9 cf (2 cf-nc) nc \[Pi]^2 (1+t) Log[2]^2+1/9 cf (2 cf-nc) nc (1+t) Log[2]^4+8/3 cf (2 cf-nc) nc (1+t) PolyLog[4,1/2]+1/(108 (-1+t)^2) cf nc (8 (-101-3 nl+21 t+9 nl t+21 t^2-101 t^3)+3 nc (-244+99 t+213 t^2-297 t^3+9 t^4)+6 cf (289-172 t-181 t^2+317 t^3-22 t^4+5 t^5)) Zeta[3]-(cf (2 cf-nc) nc t (1+t) HPL[{0},t] Zeta[3])/(-1+t)-4/3 cf (2 cf-nc) nc (1+t) HPL[{1},t] Zeta[3];


del2[t_]:=del2Ell[t]+del2MPL[t];


ReplaceConstants={Cl[n_Integer,Pi/3]/;EvenQ[n]:>Im[PolyLog[n,E^(I Pi/3)]],ImH[0,1,1,_]:>Im[HPL[{2,1},E^(2Pi I/3)]],GR[0,0,E^((I \[Pi])/3),-1]:>-0.027430228856840894166228207526296942622`37.4382294310405,GR[0,0,E^((2 I \[Pi])/3),1]:>-0.0855980801943223880649734710357238830732`38.93246402436919,GR[0,0,(-1)^(1/3),-1]:>-0.0274302288568408941662282075262969426221999999999999999999`37.69786674154626,GR[0,0,(-1)^(2/3),1]:>-0.08559808019432238806497347103572388307285`38.93246402436919,GI[0,1,(-1)^(2/3)]:>-0.411078520317276091398371449386027988268`37.87356209511537};


Evaluation[func_,nl0_:4,cf0_:4/3,nc0_:3]:=Block[{res,nl,cf,nc},
res=func//.ReplaceConstants/.toQExpand/.q[a_,tau_]->E^((2 I \[Pi] tau)/a);
res=res/.{tau[a_,t_]:>NTau[a,t],psi1[a_,t_]:>NPsi1[a,t],psi2[a_,t_]:>NPsi2[a,t],phi1[a_,t_]:>NPhi1[a,t]}//N[#,100]&;
res=res/.nl->nl0/.cf->cf0/.nc->nc0;
res=Expand[res]//N;
Return[res];]

